Solving the Quispel-Roberts-Thompson maps using Kajiwara-Noumi-Yamada's representation of elliptic curves

It is well known that the dynamical system determined by a Quispel-Roberts-Thompson map (a QRT map) preserves a pencil of biquadratic polynomial curves on ${\mathbb{CP}}^1 \times {\mathbb{CP}}^1$. In most cases this pencil is elliptic, i.e. its generic member is a smooth algebraic curve of genus one, and the system can be solved as a translation on the elliptic fiber to which the initial point belongs. However, this procedure is rather complicated to handle, especially in the normalization process. In this paper, for a given initial point on an invariant elliptic curve, we present a method to construct the solution directly in terms of the Weierstrass sigma function, using Kajiwara-Noumi-Yamada's parametric representation of elliptic curves.

==> anc/QRT_suppl_v2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    183742,       4376]
NotebookOptionsPosition[    170656,       4160]
NotebookOutlinePosition[    171041,       4177]
CellTagsIndexPosition[    170998,       4174]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Constructing the Solution of the QRT maps", "Title",
 CellChangeTimes->{{3.856811394144476*^9, 3.8568115514083796`*^9}, {
   3.8568115853408833`*^9, 3.8568115858847733`*^9}, 
   3.856812207726423*^9},ExpressionUUID->"ad0464f6-d442-4c47-9af5-\
42f40bd13e1c"],

Cell[TextData[StyleBox["Example in \[OpenCurlyDoubleQuote]Solving the \
Quispel-Roberts-Thompson maps using Kajiwara-Noumi-Yamada\[CloseCurlyQuote]s \
representation of elliptic curves\[CloseCurlyDoubleQuote] by Xing Li  and \
Tomoyuki Takenawa", "Subtitle"]], "Text",
 CellChangeTimes->{{3.856811586813367*^9, 3.85681164857981*^9}, {
  3.8623424306814475`*^9, 
  3.862342431935897*^9}},ExpressionUUID->"270b4118-16ca-43a2-aa71-\
5afca5cbd2b3"],

Cell[CellGroupData[{

Cell["\<\

Functions for integration on the covering sheets of x coordinate\
\>", "Section",
 CellChangeTimes->{{3.856812870706251*^9, 
  3.8568128942692337`*^9}},ExpressionUUID->"7c571f98-aea2-40a8-a1ed-\
d11882ec1ff0"],

Cell["\<\
Xlist[xa_,xb_,num_] : A function generating at most num points on an interval \
[xa, xb] on the complex plane, 
where the number of samplings is reduced in the area far from the origin  
\tInput:
\t\txa, xb:  start and the last points of an interval on x plane 
\t\tnum: at most num-1 subintervals
\tOutput:
\t\tlist of at most (num+1) points on the interval\
\>", "Text",
 CellChangeTimes->{
  3.8402353122958593`*^9, {3.8536564994427733`*^9, 3.853656530108054*^9}, {
   3.8536655984193797`*^9, 3.853665601078267*^9}, {3.8568103217048264`*^9, 
   3.856810377735544*^9}, {3.856810626081527*^9, 3.856810789154009*^9}, {
   3.856810848392827*^9, 3.8568108669351935`*^9}, 3.861399222506336*^9, 
   3.861946867325691*^9, 
   3.8619469110794306`*^9},ExpressionUUID->"7e258652-8549-4d16-b9f7-\
34dabcee906b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Xlist", "[", 
    RowBox[{"xa_", ",", "xb_", ",", "num_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"xlist", ",", " ", "xn", ",", "n"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", "xa", "]"}], ">", "1000"}], ",", 
        RowBox[{"xaa", "=", 
         RowBox[{
          RowBox[{"xa", "/", 
           RowBox[{"Abs", "[", "xa", "]"}]}], "*", "1000"}]}], ",", " ", 
        RowBox[{"xaa", "=", "xa"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", "xb", "]"}], ">", "1000"}], ",", 
        RowBox[{"xbb", "=", 
         RowBox[{
          RowBox[{"xb", "/", 
           RowBox[{"Abs", "[", "xb", "]"}]}], "*", "1000"}]}], ",", " ", 
        RowBox[{"xbb", "=", "xb"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"xlist", "=", 
       RowBox[{"{", "xaa", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"n", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{"Last", "[", "xlist", "]"}], "-", "xaa"}], "]"}], "<", 
           " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"xbb", "-", "xaa"}], "]"}]}], ")"}], " ", "&&", "  ", 
         RowBox[{"n", "<", "7000"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"xn", " ", "=", " ", 
          RowBox[{
           RowBox[{"Last", "[", "xlist", "]"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"xbb", "-", "xaa"}], ")"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Abs", "[", 
                  RowBox[{"Last", "[", "xlist", "]"}], "]"}], "+", "1"}], 
                ")"}], "^", "0.3"}], ")"}], "/", 
             RowBox[{"(", "num", ")"}]}]}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"xlist", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"xlist", ",", "xn"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"n", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"xlist", "[", 
        RowBox[{"[", 
         RowBox[{"-", "1"}], "]"}], "]"}], "=", "xbb"}], ";", 
      "\[IndentingNewLine]", "xlist"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8415632740324388`*^9, {3.8536357332074156`*^9, 3.8536361031977425`*^9}, {
   3.853636223317486*^9, 3.8536362264755096`*^9}, {3.8536362651697264`*^9, 
   3.8536362670058556`*^9}, {3.85363707725366*^9, 3.8536371652389994`*^9}, {
   3.853637197426066*^9, 3.8536371989705515`*^9}, {3.853637335427747*^9, 
   3.853637358739495*^9}, {3.8536374050934987`*^9, 3.8536374321988373`*^9}, 
   3.8536374683593807`*^9, {3.8536375038592668`*^9, 3.853637522714164*^9}, 
   3.853637575282316*^9, {3.853637605596863*^9, 3.853638124582218*^9}, {
   3.853638338830922*^9, 3.853638348483308*^9}, {3.8536384225256386`*^9, 
   3.8536387911107473`*^9}, 3.8536388215273523`*^9, {3.853638991328924*^9, 
   3.8536390117127247`*^9}, {3.8536391173818836`*^9, 3.853639120899418*^9}, {
   3.853639976568653*^9, 3.853639983471509*^9}, {3.853641503557293*^9, 
   3.853641505096612*^9}, {3.853641572969309*^9, 3.8536415919971857`*^9}, {
   3.8537312131777077`*^9, 3.853731214587091*^9}, {3.8537312691977696`*^9, 
   3.853731270367159*^9}, {3.853811557385253*^9, 3.8538115643671303`*^9}, 
   3.8538116539462647`*^9, {3.85396890558697*^9, 3.853968911412318*^9}, {
   3.8539694085746593`*^9, 3.853969412763726*^9}, {3.8613997079102316`*^9, 
   3.8613997082707524`*^9}, 3.861418705906456*^9, 3.8614187689726524`*^9, {
   3.8614239722343187`*^9, 3.861423972642643*^9}, 3.8614240034140387`*^9, {
   3.8614282695782833`*^9, 3.8614282704408684`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e7fc675a-0f36-49b2-8f17-e5a1c5aa07e9"],

Cell["\<\
IntegList[f_,xlist_] :  A function integrating 1/Sqrt[ B^2 - 4 A C] on a \
given sequence of points, with adjusting the branch come from  the square \
root. The  start and the last value of y = (-B + Sqrt[B^2 - 4 A C])/ (2A) is \
also printed. 
\tInput:
\t\tAA, BB, CC: the coefficients of the bi-quadratic polynomial withe respect \
to y:  AA y^2 + BB y + CC = 0
\t\txlist: list of x values
\t\tsheet: integer mod 2,  specifying the starting sheet
\tOutput: 
\t\tNumerical integration of 1/Sqrt[ B^2 - 4 A C] on xlist
\tPrint:
\t\tThe value of y at the start and the last points   \
\>", "Text",
 CellChangeTimes->{
  3.840235318385826*^9, {3.853647132964384*^9, 3.853647163815338*^9}, 
   3.8536637742288046`*^9, {3.856809596687477*^9, 3.856809864945228*^9}, {
   3.8568099114587235`*^9, 3.8568100048523517`*^9}, {3.856810037803191*^9, 
   3.8568103087598696`*^9}, {3.856810875613311*^9, 3.8568108799903564`*^9}, {
   3.856819089574256*^9, 3.856819090862709*^9}, {3.861004458794378*^9, 
   3.861004460101478*^9}, {3.861409216123835*^9, 3.8614092172539396`*^9}, {
   3.8619360225857058`*^9, 3.861936026514105*^9}, 
   3.861949666816153*^9},ExpressionUUID->"28716829-3a8a-486f-93d7-\
3e9cdc1af993"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IntegList", "[", 
   RowBox[{
   "AA_", ",", " ", "BB_", ",", " ", "CC_", ",", "xlist_", ",", "sheet_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "disc", ",", " ", "xx", ",", "xm", ",", "i", ",", "num", ",", "n", ",", 
      " ", "disclist", ",", " ", "discvalue", ",", "pilist", ",", "abses", 
      ",", "args", ",", "y"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"disc", "=", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"BB", "^", "2"}], "-", 
        RowBox[{"4", " ", "AA", " ", "CC"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"y", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "BB"}], "+", "discvalue"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "AA"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"pilist", "=", 
      RowBox[{"{", "sheet", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"num", "=", 
      RowBox[{"Length", "[", "xlist", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", " ", 
       RowBox[{"i", "\[LessEqual]", " ", 
        RowBox[{"num", "-", "1"}]}], ",", " ", 
       RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"xm", "=", 
         RowBox[{"xlist", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"xx", "=", 
         RowBox[{"xlist", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Which", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"0.5", " ", "Pi"}], "<", 
           RowBox[{
            RowBox[{"Arg", "[", 
             RowBox[{"disc", "/.", " ", 
              RowBox[{"x", "\[Rule]", "xx"}]}], "]"}], "-", 
            RowBox[{"Arg", "[", 
             RowBox[{"disc", "/.", 
              RowBox[{"x", "\[Rule]", "xm"}]}], " ", "]"}]}], "<", 
           RowBox[{"1.5", " ", "Pi"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"n", "=", 
           RowBox[{
            RowBox[{"Last", "[", "pilist", "]"}], "-", "1"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1.5"}], " ", "Pi"}], "<", 
           RowBox[{
            RowBox[{"Arg", "[", 
             RowBox[{"disc", "/.", " ", 
              RowBox[{"x", "\[Rule]", "xx"}]}], "]"}], "-", 
            RowBox[{"Arg", "[", 
             RowBox[{"disc", "/.", " ", 
              RowBox[{"x", "\[Rule]", "xm"}]}], "]"}]}], "<", 
           RowBox[{
            RowBox[{"-", "0.5"}], " ", "Pi"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"n", "=", 
           RowBox[{
            RowBox[{"Last", "[", "pilist", "]"}], "+", "1"}]}], ",", 
          "\[IndentingNewLine]", "True", ",", "\[IndentingNewLine]", 
          RowBox[{"n", "=", 
           RowBox[{"Last", "[", "pilist", "]"}]}]}], "\[IndentingNewLine]", 
         " ", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"pilist", "=", " ", 
         RowBox[{"Append", "[", 
          RowBox[{"pilist", ",", "n"}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"abses", " ", "=", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"disc", " ", "/.", " ", 
          RowBox[{"x", "\[Rule]", " ", 
           RowBox[{"xlist", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "num"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"args", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Arg", "[", 
         RowBox[{"disc", " ", "/.", " ", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{"xlist", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "num"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"args", " ", "=", 
      RowBox[{"args", "+", 
       RowBox[{"pilist", " ", "Pi"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"disclist", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"abses", "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", 
             RowBox[{"args", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "num"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", " ", 
      RowBox[{"\"\<y_start=\>\"", ",", "  ", 
       RowBox[{"y", "/.", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x", "\[Rule]", " ", 
           RowBox[{"xlist", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", 
          RowBox[{"discvalue", " ", "\[Rule]", " ", 
           RowBox[{"disclist", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], " ", ",", " ", 
       "\[IndentingNewLine]", "\"\<   y_last=\>\"", " ", ",", " ", 
       RowBox[{"y", "/.", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x", "\[Rule]", " ", 
           RowBox[{"xlist", "[", 
            RowBox[{"[", "num", "]"}], "]"}]}], ",", 
          RowBox[{"discvalue", " ", "\[Rule]", " ", 
           RowBox[{"disclist", "[", 
            RowBox[{"[", "num", "]"}], "]"}]}]}], " ", "}"}]}]}], "  ", "]"}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"Im", "[", "disclist", "]"}], "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"xlist", "[", 
            RowBox[{"[", 
             RowBox[{"2", ";;", "num"}], "]"}], "]"}], "-", 
           RowBox[{"xlist", "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", 
              RowBox[{"num", "-", "1"}]}], "]"}], "]"}]}], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"disclist", "[", 
             RowBox[{"[", 
              RowBox[{"2", ";;", "num"}], "]"}], "]"}]}], "+", 
           RowBox[{"1", "/", 
            RowBox[{"disclist", "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", 
               RowBox[{"num", "-", "1"}]}], "]"}], "]"}]}]}], ")"}]}], "/", 
        "2"}], ")"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.8397051208326907`*^9, {3.839705305193231*^9, 3.8397053527747736`*^9}, {
   3.839826385496708*^9, 3.839826389975762*^9}, 3.841563289347992*^9, 
   3.842671810307687*^9, {3.8536169811472936`*^9, 3.8536170398969564`*^9}, {
   3.853617071289798*^9, 3.853617244020545*^9}, {3.8536172750448723`*^9, 
   3.8536174112074847`*^9}, {3.853617442388891*^9, 3.853617443320549*^9}, {
   3.853617481986004*^9, 3.853617921663867*^9}, {3.853618066942777*^9, 
   3.853618067392398*^9}, {3.8536181685300684`*^9, 3.8536181825690207`*^9}, {
   3.853618234092764*^9, 3.8536182716546736`*^9}, {3.8536183320424075`*^9, 
   3.8536183495656347`*^9}, {3.8536183949173985`*^9, 
   3.8536183957706842`*^9}, {3.8536184852791147`*^9, 
   3.8536184962972307`*^9}, {3.85361855472244*^9, 3.8536185718342676`*^9}, {
   3.8536186483972473`*^9, 3.853618662639041*^9}, {3.8536187143140435`*^9, 
   3.853618777498742*^9}, {3.853618837709588*^9, 3.8536188411030407`*^9}, {
   3.8536188720599737`*^9, 3.85361887653351*^9}, {3.853635378225748*^9, 
   3.853635480888566*^9}, {3.8536355564797215`*^9, 3.8536355800688305`*^9}, {
   3.8536356121019497`*^9, 3.853635645575289*^9}, {3.853638888011876*^9, 
   3.8536389211500564`*^9}, {3.853639188335235*^9, 3.853639188661278*^9}, {
   3.8536436435497866`*^9, 3.853643672641869*^9}, {3.853643786409751*^9, 
   3.853643838191658*^9}, {3.8536439053516903`*^9, 3.853643908154725*^9}, {
   3.8536439642712035`*^9, 3.853643967605415*^9}, {3.853645030475442*^9, 
   3.8536450462119246`*^9}, {3.8536454058001137`*^9, 
   3.8536454093995137`*^9}, {3.853647062812992*^9, 3.853647064656518*^9}, {
   3.8568158760849504`*^9, 3.856815880732413*^9}, {3.8568160926837816`*^9, 
   3.8568160956447153`*^9}, {3.8614239793283253`*^9, 3.861423998928321*^9}, {
   3.861428273394725*^9, 3.861428273575927*^9}, {3.8614283512471285`*^9, 
   3.8614283515378585`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"03743c9c-1847-4214-a22d-e6c0a054cbc8"],

Cell["\<\
Integ[f_, points_] : A function integrating 1/Sqrt[B^2 - 4 A C] on a given \
sequence of points, with taking 3000 sample points for each interval. \
\[LineSeparator]The  start and the last value of y = (-B + Sqrt[B^2 - 4 A \
C])/ (2A) is also printed.
\tInput:
\t\tAA, BB, CC: the coefficients of the bi-quadratic polynomial withe respect \
to y:  AA y^2 + BB y + CC = 0
\t\tpoints: list of x values for defining the polyline connecting them
\t\tsheet: integer mod 2:  specifying the starting sheet
\tOutput: 
\t\tNumerical integration of 1/Sqrt[ B^2 - 4 A C] on the polyline connecting \
the given points
\tPrint:
\t\tThe value of y at the start and the last points \
\>", "Text",
 CellChangeTimes->{
  3.8402353264660115`*^9, {3.853646949346492*^9, 3.853647113677827*^9}, 
   3.853727013432435*^9, {3.8568108972806425`*^9, 3.856811082170692*^9}, {
   3.856811126695651*^9, 3.8568112252839527`*^9}, {3.856816017310097*^9, 
   3.856816018159833*^9}, {3.8616521435387907`*^9, 3.8616521468087826`*^9}, 
   3.8619468744679275`*^9},ExpressionUUID->"6032e5a1-4ee6-44f1-90dd-\
abdef7aee657"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Integ", "[", 
    RowBox[{
    "AA_", ",", " ", "BB_", ",", " ", "CC_", ",", "points_", ",", "sheet_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"xlist", ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"xlist", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "<", 
         RowBox[{"Length", "[", "points", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"xlist", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"xlist", ",", 
            RowBox[{"Xlist", "[", 
             RowBox[{
              RowBox[{"points", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{"points", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", "8000"}], "]"}]}],
            "]"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"IntegList", "[", 
       RowBox[{"AA", ",", "BB", ",", "CC", ",", "xlist", ",", "sheet"}], 
       "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.839705498052251*^9, 3.839705515608405*^9}, {
   3.8397055476152945`*^9, 3.8397055487442007`*^9}, 3.841563305878578*^9, 
   3.8452430618961506`*^9, 3.8452431646762266`*^9, {3.8536179744266143`*^9, 
   3.8536179986882973`*^9}, {3.8536181182163706`*^9, 3.853618119228774*^9}, {
   3.8536354909855466`*^9, 3.853635498196268*^9}, {3.8536388432147274`*^9, 
   3.8536388446900916`*^9}, 3.8536390620377645`*^9, {3.8536400204080224`*^9, 
   3.8536400469499807`*^9}, {3.853641647330534*^9, 3.8536416479607887`*^9}, {
   3.8536437331313467`*^9, 3.8536437336729097`*^9}, {3.8536440514134483`*^9, 
   3.8536440518931866`*^9}, {3.853645052422281*^9, 3.853645052898408*^9}, {
   3.8536454152473736`*^9, 3.853645416735733*^9}, {3.8537314064944096`*^9, 
   3.8537314343709946`*^9}, {3.8538116876222825`*^9, 
   3.8538117046951237`*^9}, {3.861418889449434*^9, 3.8614188972847257`*^9}, 
   3.8614189595174036`*^9, {3.8614189937976804`*^9, 3.861418994300568*^9}, {
   3.8614193065094085`*^9, 3.861419311909395*^9}, {3.8614239848783226`*^9, 
   3.8614239905685115`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"d3966988-0aef-4269-8499-1f6b98862198"],

Cell[CellGroupData[{

Cell["Function for checking smoothness", "Subsection",
 CellChangeTimes->{{3.8568128269294343`*^9, 3.85681285795545*^9}, {
  3.8627294149274125`*^9, 
  3.862729417492071*^9}},ExpressionUUID->"dae04cd4-d45d-4be7-be47-\
57748b0c4a96"],

Cell["\<\
Delta[poly_]:  Discriminant for the biquadratic curve:  
                        (a00  + a01 y + a02 y^2) + (a10  + a11 y+a12 y^2) x + \
(a20  + a21  y + a22) x^2 
                     The genus of the curve is 1 if Delta  is non-zero and it \
is 0 if Delta is zero. 
Input: 
                  a polynomial of the form  (a00  + a01 y + a02 y^2) + (a10  \
+ a11 y+a12 y^2) x + (a20  + a21  y + a22) x^2 
Output:
                 Invariant of the curve:  g2 and g3;  discriminant :  Delta;  \
   periods: w1,  and  w2.\
\>", "Text",
 CellChangeTimes->{{3.8619454001595287`*^9, 3.861945412357911*^9}, {
   3.8619479515118823`*^9, 3.8619480432755795`*^9}, 3.8619480991488113`*^9, {
   3.8619481666700373`*^9, 3.861948178650326*^9}, {3.861948338200774*^9, 
   3.861948348637476*^9}, {3.861948412017635*^9, 3.8619484983299065`*^9}, {
   3.86194863709579*^9, 3.8619487393234205`*^9}, {3.862309460452414*^9, 
   3.862309596761299*^9}, {3.8623096430982933`*^9, 3.862309741958479*^9}, {
   3.8623423817579937`*^9, 3.86234238494392*^9}, {3.8627289373157654`*^9, 
   3.8627289632260866`*^9}, 3.8627290029727325`*^9, {3.862729067223342*^9, 
   3.8627290991838017`*^9}, {3.8627291493249846`*^9, 3.862729161226427*^9}, {
   3.8627292631401787`*^9, 3.8627292643384604`*^9}, {3.8627293416305885`*^9, 
   3.862729366226807*^9}},ExpressionUUID->"376042c7-1a61-4330-ade9-\
44d189bdc935"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"poly", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a22", " ", 
         RowBox[{"y", "^", "2"}]}], "+", 
        RowBox[{"a21", " ", "y"}], "+", "a20"}], ")"}], " ", 
      RowBox[{"x", "^", "2"}]}], " ", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a12", " ", 
         RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"a11", " ", "y"}], "+", "a10"}], ")"}], "x"}], "+", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a02", " ", 
        RowBox[{"y", "^", "2"}]}], "+", 
       RowBox[{"a01", " ", "y"}], "+", "a00"}], ")"}]}]}], ";"}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Discriminant", "[", 
    RowBox[{"poly", ",", "y"}], "]"}], " ", "//", "Factor"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"c0", ",", "c1", ",", "c2", ",", "c3", ",", "c4"}], "}"}], "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"%", ",", "x"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2", " ", "=", " ", 
   RowBox[{
    RowBox[{"c0", " ", "c4"}], "-", 
    RowBox[{"c1", " ", 
     RowBox[{"c3", "/", "4"}]}], "+", " ", 
    RowBox[{
     RowBox[{"c2", "^", "2"}], "/", "12"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"g3", "=", " ", 
   RowBox[{"-", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"c0", " ", 
       RowBox[{
        RowBox[{"c3", "^", "2"}], "/", " ", "16"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"c1", "^", "2"}], " ", 
       RowBox[{"c4", "/", "16"}]}], "-", 
      RowBox[{"c0", " ", "c2", " ", 
       RowBox[{"c4", "/", "6"}]}], "-", 
      RowBox[{"c1", " ", "c2", " ", 
       RowBox[{"c3", "/", "48"}]}], "+", " ", 
      RowBox[{
       RowBox[{"c2", "^", "3"}], "/", "216"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deltacoef", "[", 
   RowBox[{"{", 
    RowBox[{
    "a00_", ",", "a01_", ",", "a02_", ",", "a10_", ",", "a11_", ",", "a12_", 
     ",", "a20_", ",", "a21_", ",", "a22_"}], "}"}], "]"}], " ", ":=", " ", 
  RowBox[{"Evaluate", "[", 
   RowBox[{"{", 
    RowBox[{"g2", ",", "g3", ",", 
     RowBox[{
      RowBox[{"g2", "^", "3"}], "-", 
      RowBox[{"27", 
       RowBox[{"g3", "^", "2"}]}]}], ",", 
     RowBox[{"2", " ", 
      RowBox[{"WeierstrassHalfPeriods", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0", " ", "*", "  ", "g2"}], ",", "g3"}], "}"}], "]"}]}]}],
     "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "poly", ",", "a00", ",", "a01", ",", "a02", ",", "a10", ",", "a11", ",", 
    "a12", ",", "a20", ",", "a21", ",", "a22", ",", " ", "g2", ",", "g3", ",",
     "c0", ",", "c1", ",", "c2", ",", "c3", ",", "c4"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Delta", "[", "poly_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "a00", ",", "a01", ",", "a02", ",", "a10", ",", "a11", ",", "a12", ",", 
      "a20", ",", "a21", ",", "a22", ",", " ", "dummy", ",", " ", "g2", ",", 
      "g3", ",", "ww1", ",", "ww2", ",", " ", "delta"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "a00", ",", "a01", ",", "a02", ",", "a10", ",", "a11", ",", "a12", ",",
         "a20", ",", "a21", ",", "a22"}], "}"}], " ", "=", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{"poly", " ", "+", "  ", 
           RowBox[{"dummy", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "x", "+", 
              RowBox[{"x", "^", "2"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "+", "y", "+", 
              RowBox[{"y", "^", "2"}]}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "]"}], " ", "-", 
       RowBox[{"dummy", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "1", ",", "1"}], "}"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"g2", ",", "g3", ",", "delta", ",", 
        RowBox[{"{", 
         RowBox[{"ww1", ",", "ww2"}], "}"}]}], "}"}], "=", 
      RowBox[{"deltacoef", "[", 
       RowBox[{"{", 
        RowBox[{
        "a00", ",", "a01", ",", "a02", ",", "a10", ",", "a11", ",", "a12", 
         ",", "a20", ",", "a21", ",", "a22"}], "}"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<g2 = \>\"", ",", " ", "g2", ",", " ", "\"\<    g3 = \>\"", ",", 
       " ", "g3", ",", " ", "\"\<    Delta = \>\"", ",", " ", "delta"}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<Periods w1 = \>\"", ",", " ", "ww1", ",", " ", "\"\<    w2 = \>\"",
        ",", "ww2"}], "]"}], ";"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.861004758822628*^9, 3.861005135892082*^9}, {
   3.8610051868930283`*^9, 3.861005262257973*^9}, {3.861005465552759*^9, 
   3.861005474127899*^9}, {3.861006103763708*^9, 3.8610061277553935`*^9}, {
   3.8610061651865134`*^9, 3.8610061917901306`*^9}, {3.861006316818748*^9, 
   3.861006320012289*^9}, 3.8611537310530005`*^9, {3.861153802144249*^9, 
   3.8611538079063687`*^9}, {3.8611538721605883`*^9, 3.861153875410013*^9}, {
   3.861153980341484*^9, 3.8611539835887866`*^9}, {3.8611540345487957`*^9, 
   3.8611541744067955`*^9}, {3.861154331577569*^9, 3.8611543320229626`*^9}, {
   3.861154389344928*^9, 3.8611543934400215`*^9}, {3.8611544616647367`*^9, 
   3.8611546056521163`*^9}, {3.8611549913218064`*^9, 3.861155031485673*^9}, {
   3.8611551636807623`*^9, 3.861155171333084*^9}, {3.861155272488482*^9, 
   3.8611552928794827`*^9}, {3.861936130215669*^9, 3.8619361309252186`*^9}, 
   3.8619368767272844`*^9, {3.8619394030428095`*^9, 3.8619394051244645`*^9}, {
   3.8619459946207685`*^9, 3.861945997107036*^9}, {3.8619463090494685`*^9, 
   3.861946399446582*^9}, {3.861946433232918*^9, 3.8619464799823956`*^9}, {
   3.861946564548626*^9, 3.8619465691805086`*^9}, 3.8619495123755713`*^9, {
   3.861949688034536*^9, 3.861949689579275*^9}, {3.862309424062114*^9, 
   3.8623094418725824`*^9}, {3.8623098028157253`*^9, 
   3.8623099369817095`*^9}, {3.862309981780567*^9, 3.862309988864334*^9}, {
   3.8623100759133244`*^9, 3.8623102019492016`*^9}, {3.862310480727626*^9, 
   3.8623104839147544`*^9}, {3.862310521898102*^9, 3.862310530179558*^9}, {
   3.8623109544911084`*^9, 3.8623109632321234`*^9}, {3.862311068400301*^9, 
   3.8623111835624237`*^9}, {3.862313000264804*^9, 3.8623130143006735`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"652e7ce2-4542-458f-b9e3-808b6a1e96d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example", "Subsection",
 CellChangeTimes->{{3.8568128269294343`*^9, 
  3.85681285795545*^9}},ExpressionUUID->"e090e328-9268-4ec9-b9e8-\
97ee06d9991c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"poly1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"a10", " ", "x"}], "+", 
    RowBox[{"a20", " ", 
     SuperscriptBox["x", "2"]}], "+", 
    RowBox[{"a01", " ", "y"}], "+", 
    RowBox[{"a11", " ", "x", " ", "y"}], "+", 
    RowBox[{"a21", " ", 
     SuperscriptBox["x", "2"], " ", "y"}], "+", 
    RowBox[{"a02", " ", 
     SuperscriptBox["y", "2"]}], "+", 
    RowBox[{"a12", " ", "x", " ", 
     SuperscriptBox["y", "2"]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a10", "\[Rule]", 
      RowBox[{"2", "-", "I"}]}], ",", 
     RowBox[{"a20", "\[Rule]", 
      RowBox[{"3", "+", "I"}]}], ",", 
     RowBox[{"a01", "\[Rule]", "6"}], ",", 
     RowBox[{"a11", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"2", "I"}]}]}], ",", 
     RowBox[{"a21", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "7"}], "-", "I"}]}], ",", 
     RowBox[{"a02", "\[Rule]", 
      RowBox[{"3", "+", 
       RowBox[{"4", " ", "I"}]}]}], ",", 
     RowBox[{"a12", "\[Rule]", 
      RowBox[{"4", "I"}]}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"AA", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"poly1", ",", 
     SuperscriptBox["y", "2"]}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"BB", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"poly1", ",", "y"}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"CC", "=", 
  RowBox[{
   RowBox[{"poly1", "-", 
    RowBox[{"AA", " ", 
     SuperscriptBox["y", "2"]}], "-", 
    RowBox[{"BB", " ", "y"}]}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"disc", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["BB", "2"], "-", 
     RowBox[{"4", " ", "AA", " ", "CC"}]}], "//", "Together"}], "//", 
   "Factor"}]}]}], "Input",
 CellChangeTimes->{{3.8568127916635513`*^9, 3.8568128232003336`*^9}, {
  3.8568129276109715`*^9, 3.8568129651624384`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"1c2aecac-34ad-4049-b578-72a1f3437d46"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "-", "\[ImaginaryI]"}], ")"}], " ", "x"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3", "+", "\[ImaginaryI]"}], ")"}], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"6", " ", "y"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"5", "-", 
     RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "x", " ", "y"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"7", "+", "\[ImaginaryI]"}], ")"}], " ", 
   SuperscriptBox["x", "2"], " ", "y"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{"4", " ", "\[ImaginaryI]", " ", "x", " ", 
   SuperscriptBox["y", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.856857442544058*^9, 3.8610044750150595`*^9, 3.8611537902920895`*^9, 
   3.861153834319363*^9, 3.8611547700219097`*^9, 3.8614092300019903`*^9, 
   3.861512297175005*^9, 3.8619388420630255`*^9, 3.861939387223194*^9, 
   3.8619460137805953`*^9, 3.8619464252610435`*^9, 3.8623102153486314`*^9, {
   3.862310491675913*^9, 3.8623105035976715`*^9}, 3.862310533745474*^9, 
   3.8623109700260224`*^9, 3.8623111590331936`*^9, 3.862311243606021*^9, 
   3.8623130231615973`*^9, 3.8623439844586864`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"e38faca7-152e-4604-a3c4-969e9bae320b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"3", "+", 
    RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  RowBox[{"4", " ", "\[ImaginaryI]", " ", "x"}]}]], "Output",
 CellChangeTimes->{
  3.856857442544058*^9, 3.8610044750150595`*^9, 3.8611537902920895`*^9, 
   3.861153834319363*^9, 3.8611547700219097`*^9, 3.8614092300019903`*^9, 
   3.861512297175005*^9, 3.8619388420630255`*^9, 3.861939387223194*^9, 
   3.8619460137805953`*^9, 3.8619464252610435`*^9, 3.8623102153486314`*^9, {
   3.862310491675913*^9, 3.8623105035976715`*^9}, 3.862310533745474*^9, 
   3.8623109700260224`*^9, 3.8623111590331936`*^9, 3.862311243606021*^9, 
   3.8623130231615973`*^9, 3.8623439844743447`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"967d53f9-8f39-4543-b9c2-8a375ff9781f"],

Cell[BoxData[
 RowBox[{"6", "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"5", "-", 
     RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "x"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"7", "+", "\[ImaginaryI]"}], ")"}], " ", 
   SuperscriptBox["x", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.856857442544058*^9, 3.8610044750150595`*^9, 3.8611537902920895`*^9, 
   3.861153834319363*^9, 3.8611547700219097`*^9, 3.8614092300019903`*^9, 
   3.861512297175005*^9, 3.8619388420630255`*^9, 3.861939387223194*^9, 
   3.8619460137805953`*^9, 3.8619464252610435`*^9, 3.8623102153486314`*^9, {
   3.862310491675913*^9, 3.8623105035976715`*^9}, 3.862310533745474*^9, 
   3.8623109700260224`*^9, 3.8623111590331936`*^9, 3.862311243606021*^9, 
   3.8623130231615973`*^9, 3.8623439844743447`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"e6718ed7-dff9-4074-98f1-a4ff6121860d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"2", "-", "\[ImaginaryI]"}], ")"}], " ", "x", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", "x"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.856857442544058*^9, 3.8610044750150595`*^9, 3.8611537902920895`*^9, 
   3.861153834319363*^9, 3.8611547700219097`*^9, 3.8614092300019903`*^9, 
   3.861512297175005*^9, 3.8619388420630255`*^9, 3.861939387223194*^9, 
   3.8619460137805953`*^9, 3.8619464252610435`*^9, 3.8623102153486314`*^9, {
   3.862310491675913*^9, 3.8623105035976715`*^9}, 3.862310533745474*^9, 
   3.8623109700260224`*^9, 3.8623111590331936`*^9, 3.862311243606021*^9, 
   3.8623130231615973`*^9, 3.8623439844899335`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"86eec494-35fc-4d2d-8272-a74c2012e951"],

Cell[BoxData[
 RowBox[{"36", "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"100", "-", 
     RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", "x"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"99", "+", 
     RowBox[{"124", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"90", "-", 
     RowBox[{"66", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"48", "+", 
     RowBox[{"14", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["x", "4"]}]}]], "Output",
 CellChangeTimes->{
  3.856857442544058*^9, 3.8610044750150595`*^9, 3.8611537902920895`*^9, 
   3.861153834319363*^9, 3.8611547700219097`*^9, 3.8614092300019903`*^9, 
   3.861512297175005*^9, 3.8619388420630255`*^9, 3.861939387223194*^9, 
   3.8619460137805953`*^9, 3.8619464252610435`*^9, 3.8623102153486314`*^9, {
   3.862310491675913*^9, 3.8623105035976715`*^9}, 3.862310533745474*^9, 
   3.8623109700260224`*^9, 3.8623111590331936`*^9, 3.862311243606021*^9, 
   3.8623130231615973`*^9, 3.8623439844899335`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"b95d81c3-ba3b-467f-a4c8-fa4b913ae5a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "}"}], "=", 
  RowBox[{"x", "/.", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"disc", "\[Equal]", "0"}], ",", "x"}], "]"}]}]}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"95509d54-9560-495f-89f6-4cb620f11354"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1.693136595993288`"}], "+", 
    RowBox[{"0.6474239501194349`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.0124407680842569`"}], "+", 
    RowBox[{"0.3585136819188596`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.2641812094852882`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.06201250857367852`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.0829961545922573`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.827274876535384`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8568574426638575`*^9, 3.8610044917413287`*^9, 
  3.8611538371526594`*^9, 3.861409233894843*^9, 3.8615123033541937`*^9, 
  3.86193887043499*^9, 3.861939391024931*^9, 3.8623102178516903`*^9, 
  3.8623109728121805`*^9, 3.86231116151861*^9, 3.8623112460323*^9, 
  3.8623130251706533`*^9, 3.8623439845211983`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"fcfbb3af-c613-48f3-95cf-662e66b75348"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Computing", " ", "the", " ", "periods", " ", "via", " ", "invariants"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Delta", "[", "poly1", "]"}]}]], "Input",
 CellChangeTimes->{{3.8619464852899575`*^9, 3.861946489601305*^9}, {
  3.8619465474834356`*^9, 3.86194655527427*^9}, {3.861946684254077*^9, 
  3.861946685339033*^9}, {3.8623102223046484`*^9, 3.8623102242969503`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"f23942c8-4c6b-4c60-925a-f19285475a14"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"g2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["41369", "12"], "+", 
    RowBox[{"810", " ", "\[ImaginaryI]"}]}], 
   "\[InvisibleSpace]", "\<\"    g3 = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["302591", "8"]}], "-", 
    FractionBox[
     RowBox[{"397897", " ", "\[ImaginaryI]"}], "54"]}], 
   "\[InvisibleSpace]", "\<\"    Delta = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "2975584932"}], "+", 
    RowBox[{"13298329076", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["g2 = ", 
   Complex[
    Rational[41369, 12], 810], "    g3 = ", 
   Complex[
    Rational[-302591, 8], 
    Rational[-397897, 54]], "    Delta = ", 
   Complex[-2975584932, 13298329076]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8619464900764213`*^9, {3.8619465559261255`*^9, 3.861946574336317*^9}, 
   3.8619466862656016`*^9, 3.861946737486264*^9, 3.862311261931942*^9, 
   3.8623130266453476`*^9, 3.8623439845367975`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[18]:=",ExpressionUUID->"bab2175f-b8fc-4b06-95fa-\
6894843afa38"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"Periods w1 = \"\>", "\[InvisibleSpace]", 
    "0.020777293921192767`"}], "\[VeryThinSpace]", "+", 
   RowBox[{
    RowBox[{"0.43885261283650084`", " ", "\[ImaginaryI]"}], 
    "\[InvisibleSpace]", "\<\"    w2 = \"\>", "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"-", "0.5957296950533153`"}], "+", 
     RowBox[{"0.11412727655585522`", " ", "\[ImaginaryI]"}]}]}]}],
  SequenceForm["Periods w1 = ", 
   Complex[0.020777293921192767`, 0.43885261283650084`], "    w2 = ", 
   Complex[-0.5957296950533153, 0.11412727655585522`]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8619464900764213`*^9, {3.8619465559261255`*^9, 3.861946574336317*^9}, 
   3.8619466862656016`*^9, 3.861946737486264*^9, 3.862311261931942*^9, 
   3.8623130266453476`*^9, 3.862343984552419*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[18]:=",ExpressionUUID->"44e707ba-159b-4e27-9183-\
ba0f6cb3d4f6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Computing", " ", "the", " ", "periods", " ", "and", " ", "pulling"}], 
    "-", 
    RowBox[{
    "backs", " ", "of", " ", "the", " ", "divisor", " ", "classes", " ", 
     "via", " ", "elliptic", " ", "integrals"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"start", "=", 
     RowBox[{
      RowBox[{"-", "0.2"}], "-", 
      RowBox[{"0.2", " ", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"w1", "=", 
     RowBox[{"Integ", "[", 
      RowBox[{"AA", ",", "BB", ",", "CC", ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "0.2"}], "+", 
          RowBox[{"1.0", "I"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2.0"}], "+", 
          RowBox[{"1.0", "I"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], "-", 
          RowBox[{"1.0", "I"}]}], ",", 
         RowBox[{
          RowBox[{"-", "0.2"}], "-", 
          RowBox[{"1.0", "I"}]}], ",", 
         RowBox[{
          RowBox[{"-", "0.2"}], "+", "I"}]}], "}"}], ",", "0"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<w1=\>\"", ",", "w1"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"w2", "=", 
     RowBox[{"Integ", "[", 
      RowBox[{"AA", ",", "BB", ",", "CC", ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.6", "+", 
          RowBox[{"0.5", "I"}]}], ",", 
         RowBox[{
          RowBox[{"-", "1.2"}], "+", 
          RowBox[{"0.5", "I"}]}], ",", 
         RowBox[{
          RowBox[{"-", "1.2"}], "-", 
          RowBox[{"0.5", "I"}]}], ",", 
         RowBox[{"0.6", "-", 
          RowBox[{"0.5", "I"}]}], ",", 
         RowBox[{"0.6", "+", 
          RowBox[{"0.5", "I"}]}]}], "}"}], ",", "0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<w2=\>\"", ",", " ", "w2"}], " ", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<w2/w1=\>\"", ",", 
     RowBox[{"w2", "/", "w1"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e2", "=", 
     RowBox[{"Integ", "[", " ", 
      RowBox[{"AA", ",", " ", "BB", ",", "CC", ",", " ", 
       RowBox[{"{", 
        RowBox[{"start", ",", "0.0"}], "}"}], ",", "0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<e2=\>\"", ",", "e2"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hxe2", "=", 
     RowBox[{"Integ", "[", " ", 
      RowBox[{"AA", ",", " ", "BB", ",", "CC", ",", " ", 
       RowBox[{"{", 
        RowBox[{"start", ",", 
         RowBox[{
          RowBox[{"-", "1.4"}], "-", 
          RowBox[{"0.2", "I"}]}], ",", 
         RowBox[{
          RowBox[{"-", "1.4"}], "+", 
          RowBox[{"0.8", "I"}]}], ",", 
         RowBox[{
          RowBox[{"-", "0.5"}], "+", 
          RowBox[{"0.8", "I"}]}], ",", "0"}], "}"}], ",", "0"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<hxe2=\>\"", ",", "hxe2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8610062411720514`*^9, 3.861006258978459*^9}, {
  3.8610062980970755`*^9, 3.8610063092626762`*^9}, {3.8611546364279747`*^9, 
  3.8611547410677342`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"0508594f-4ab5-4b46-b47f-e77b68a65cb4"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"y_start=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.16788953956112332`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.013264830732997224`", " ", "\[ImaginaryI]"}]}], "}"}], 
   "\[InvisibleSpace]", "\<\"   y_last=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.1678895395611224`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.013264830732997508`", " ", "\[ImaginaryI]"}]}], "}"}]}],
  SequenceForm[
  "y_start=", {Complex[0.16788953956112332`, 0.013264830732997224`]}, 
   "   y_last=", {Complex[0.1678895395611224, 0.013264830732997508`]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.856857445922262*^9, 3.8610062633836393`*^9, 
  3.861154746357733*^9, 3.861154782736364*^9, 3.8615123446406455`*^9, 
  3.861938885287359*^9, 3.861939428088684*^9, 3.8623439878139668`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[19]:=",ExpressionUUID->"4fb84226-7ce8-45f9-af46-\
dc65d21e6c14"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"w1=\"\>", "\[InvisibleSpace]", "0.020777285110834712`"}], 
   "\[VeryThinSpace]", "+", 
   RowBox[{"0.438852614014391`", " ", "\[ImaginaryI]"}]}],
  SequenceForm["w1=", 
   Complex[0.020777285110834712`, 0.438852614014391]],
  Editable->False]], "Print",
 CellChangeTimes->{3.856857445922262*^9, 3.8610062633836393`*^9, 
  3.861154746357733*^9, 3.861154782736364*^9, 3.8615123446406455`*^9, 
  3.861938885287359*^9, 3.861939428088684*^9, 3.862343987867366*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[19]:=",ExpressionUUID->"0015abc2-3be5-4ed7-adfd-\
e24c7f2c6b57"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"y_start=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.12400545242400675`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.3798473314365221`", " ", "\[ImaginaryI]"}]}], "}"}], 
   "\[InvisibleSpace]", "\<\"   y_last=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.12400545242400646`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.379847331436522`", " ", "\[ImaginaryI]"}]}], "}"}]}],
  SequenceForm[
  "y_start=", {Complex[0.12400545242400675`, -0.3798473314365221]}, 
   "   y_last=", {Complex[0.12400545242400646`, -0.379847331436522]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.856857445922262*^9, 3.8610062633836393`*^9, 
  3.861154746357733*^9, 3.861154782736364*^9, 3.8615123446406455`*^9, 
  3.861938885287359*^9, 3.861939428088684*^9, 3.862343991370093*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[19]:=",ExpressionUUID->"40b09879-b741-49ba-893a-\
0c184456ba3b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"w2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "0.5957296905783863`"}], "+", 
    RowBox[{"0.11412727442611076`", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["w2=", 
   Complex[-0.5957296905783863, 0.11412727442611076`]],
  Editable->False]], "Print",
 CellChangeTimes->{3.856857445922262*^9, 3.8610062633836393`*^9, 
  3.861154746357733*^9, 3.861154782736364*^9, 3.8615123446406455`*^9, 
  3.861938885287359*^9, 3.861939428088684*^9, 3.8623439913902283`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[19]:=",ExpressionUUID->"946c0caf-7200-46ab-aaa6-\
6941f5747022"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"w2/w1=\"\>", "\[InvisibleSpace]", "0.1953515697793488`"}], 
   "\[VeryThinSpace]", "+", 
   RowBox[{"1.3667198204745628`", " ", "\[ImaginaryI]"}]}],
  SequenceForm["w2/w1=", 
   Complex[0.1953515697793488, 1.3667198204745628`]],
  Editable->False]], "Print",
 CellChangeTimes->{3.856857445922262*^9, 3.8610062633836393`*^9, 
  3.861154746357733*^9, 3.861154782736364*^9, 3.8615123446406455`*^9, 
  3.861938885287359*^9, 3.861939428088684*^9, 3.8623439913902283`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[19]:=",ExpressionUUID->"86c66900-d9b9-4f90-a4b2-\
a1a79f36a788"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"y_start=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.08648851331909255`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.00825558625322196`", " ", "\[ImaginaryI]"}]}], "}"}], 
   "\[InvisibleSpace]", "\<\"   y_last=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], "}"}]}],
  SequenceForm[
  "y_start=", {Complex[0.08648851331909255, -0.00825558625322196]}, 
   "   y_last=", {Complex[0., 0.]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.856857445922262*^9, 3.8610062633836393`*^9, 
  3.861154746357733*^9, 3.861154782736364*^9, 3.8615123446406455`*^9, 
  3.861938885287359*^9, 3.861939428088684*^9, 3.862343992094625*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[19]:=",ExpressionUUID->"40584d80-943b-478a-977c-\
ffea474711cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"e2=\"\>", "\[InvisibleSpace]", "0.030210166860397274`"}], 
   "\[VeryThinSpace]", "+", 
   RowBox[{"0.02685861382737044`", " ", "\[ImaginaryI]"}]}],
  SequenceForm["e2=", 
   Complex[0.030210166860397274`, 0.02685861382737044]],
  Editable->False]], "Print",
 CellChangeTimes->{3.856857445922262*^9, 3.8610062633836393`*^9, 
  3.861154746357733*^9, 3.861154782736364*^9, 3.8615123446406455`*^9, 
  3.861938885287359*^9, 3.861939428088684*^9, 3.862343992094625*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[19]:=",ExpressionUUID->"df6a01a8-9b65-46f5-b837-\
12aa583f3376"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"y_start=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.08648851331909255`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.00825558625322196`", " ", "\[ImaginaryI]"}]}], "}"}], 
   "\[InvisibleSpace]", "\<\"   y_last=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.7200000000000001`"}], "+", 
     RowBox[{"0.96`", " ", "\[ImaginaryI]"}]}], "}"}]}],
  SequenceForm[
  "y_start=", {Complex[0.08648851331909255, -0.00825558625322196]}, 
   "   y_last=", {Complex[-0.7200000000000001, 0.96]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.856857445922262*^9, 3.8610062633836393`*^9, 
  3.861154746357733*^9, 3.861154782736364*^9, 3.8615123446406455`*^9, 
  3.861938885287359*^9, 3.861939428088684*^9, 3.8623439959469614`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[19]:=",ExpressionUUID->"07461a4a-9947-4527-80a0-\
d71ed5c7cbbf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"hxe2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "0.40637651088231425`"}], "+", 
    RowBox[{"0.09179162473398372`", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["hxe2=", 
   Complex[-0.40637651088231425`, 0.09179162473398372]],
  Editable->False]], "Print",
 CellChangeTimes->{3.856857445922262*^9, 3.8610062633836393`*^9, 
  3.861154746357733*^9, 3.861154782736364*^9, 3.8615123446406455`*^9, 
  3.861938885287359*^9, 3.861939428088684*^9, 3.862343995964707*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[19]:=",ExpressionUUID->"df3315e5-3302-4f3c-ad03-\
e93c9f082ae6"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["QRT maps", "Section",
 CellChangeTimes->{{3.848279154257541*^9, 3.848279175364148*^9}, 
   3.8482903810009537`*^9, {3.848402034365932*^9, 3.848402034548194*^9}, 
   3.8522820596144457`*^9, {3.856661571238017*^9, 3.856661573571706*^9}, {
   3.856661939849018*^9, 
   3.8566619422579055`*^9}},ExpressionUUID->"21d6a7c6-8426-42f6-b6b2-\
b8127f6be830"],

Cell[CellGroupData[{

Cell["QRT map-1", "Subsection",
 CellChangeTimes->{{3.8483049559322295`*^9, 3.848304957649659*^9}, {
  3.856661936700275*^9, 3.8566619368703814`*^9}, {3.8566626461792793`*^9, 
  3.8566626500375023`*^9}},ExpressionUUID->"2c74e775-6b81-4d22-97bb-\
56a976c96314"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xx", "=", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["x", "2"], ",", "x", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yy", "=", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["y", "2"], ",", "y", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"A", ",", "B"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", "7"}], "-", "I"}], ",", 
       RowBox[{"3", "+", " ", "I"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"4", "I"}], ",", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "I"}]}], ",", 
       RowBox[{"2", "-", "I"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"4", "I"}]}], ",", "6", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.856661906994255*^9, 3.856661919077812*^9}, 
   3.856813317037234*^9, {3.856813443925604*^9, 3.8568134637039394`*^9}, {
   3.856814882537775*^9, 3.8568149004692287`*^9}, {3.8568149607815943`*^9, 
   3.856814961782943*^9}, {3.8568168035379267`*^9, 3.856816807318225*^9}, {
   3.8568210921931925`*^9, 3.8568211073027654`*^9}, {3.8568214812718663`*^9, 
   3.856821486940677*^9}, {3.8568215174536963`*^9, 3.8568215280323524`*^9}, {
   3.85682167190001*^9, 3.8568216822732496`*^9}, {3.856821763985139*^9, 
   3.856821778351441*^9}, {3.8568237122386312`*^9, 3.8568238466093445`*^9}, {
   3.856823878428094*^9, 3.8568239751639214`*^9}, {3.8568241686101494`*^9, 
   3.8568241715389194`*^9}, {3.8568242056035795`*^9, 3.856824210866894*^9}, {
   3.8568419929757423`*^9, 3.85684201852981*^9}, {3.856842743694093*^9, 
   3.8568427825158343`*^9}, {3.85684282305659*^9, 3.856842843820183*^9}, {
   3.8568430563960485`*^9, 3.85684306031678*^9}, {3.856843118690541*^9, 
   3.8568431207373915`*^9}, 3.8568438039134283`*^9, {3.856844060916909*^9, 
   3.856844065161584*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"11cbf1b3-96e4-4939-b42e-3bba7aa50d6e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{"F1", ",", "F2", ",", "F3"}], "}"}], "=", 
  RowBox[{"Cross", "[", 
   RowBox[{
    RowBox[{"A", ".", "yy"}], ",", 
    RowBox[{"B", ".", "yy"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"H1", ",", "H2", ",", "H3"}], "}"}], "=", 
  RowBox[{"Cross", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", "A", "]"}], ".", "xx"}], ",", 
    RowBox[{
     RowBox[{"Transpose", "[", "B", "]"}], ".", "xx"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.848295087887686*^9, 3.8482950943522387`*^9}, {
   3.8482953388628435`*^9, 3.848295374663289*^9}, {3.8482972175258512`*^9, 
   3.848297222940007*^9}, {3.8482973333901854`*^9, 3.848297346792172*^9}, {
   3.848297420198098*^9, 3.8482974225078497`*^9}, {3.848786591361019*^9, 
   3.8487865959210715`*^9}, {3.851322714547364*^9, 3.8513227470223813`*^9}, 
   3.8513235873524485`*^9, {3.851324356976632*^9, 3.8513243587338767`*^9}, 
   3.856663105992441*^9, {3.8568133615396566`*^9, 3.856813368472371*^9}, {
   3.856813419159803*^9, 3.8568134264097147`*^9}, {3.856813485671318*^9, 
   3.8568134864738255`*^9}, {3.8568142685980177`*^9, 
   3.8568143429323845`*^9}, {3.85681440485108*^9, 3.856814412180759*^9}, {
   3.8568144504166527`*^9, 3.856814467997505*^9}, {3.856814686770167*^9, 
   3.8568146870968733`*^9}, {3.8568168144019227`*^9, 3.856816822084465*^9}, {
   3.856843123487997*^9, 3.856843129364862*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"914c8424-9ddd-4a05-9f4a-a114e5fe5c38"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", "\[ImaginaryI]"}], ")"}], " ", "y"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["y", "2"]}], "+", 
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["y", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", "\[ImaginaryI]"}], ")"}], " ", "y"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"7", "+", "\[ImaginaryI]"}], ")"}], " ", 
     SuperscriptBox["y", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", "\[ImaginaryI]"}], ")"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"7", "+", "\[ImaginaryI]"}], ")"}], " ", "y"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8568574544758797`*^9, 3.862343996067938*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"3777c2a0-5cbd-40fa-8b1c-87a7a4950e81"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "+", "\[ImaginaryI]"}], ")"}], " ", "x"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "-", "\[ImaginaryI]"}], ")"}], " ", 
     SuperscriptBox["x", "2"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"7", "+", "\[ImaginaryI]"}], ")"}], " ", 
     SuperscriptBox["x", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", "x"}], "-", 
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["x", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{"4", " ", "\[ImaginaryI]", " ", "x"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8568574544758797`*^9, 3.8623439960780177`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"53e48ffd-095f-4f6d-b37b-3a3ab98d6029"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"qrt1", "[", 
   RowBox[{"{", 
    RowBox[{"x_", ",", "y_"}], "}"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"F1", "-", 
       RowBox[{"x", " ", "F2"}]}], 
      RowBox[{"F2", "-", 
       RowBox[{"x", " ", "F3"}]}]], ",", 
     RowBox[{
      RowBox[{"Evaluate", "[", 
       FractionBox[
        RowBox[{"H1", "-", 
         RowBox[{"y", " ", "H2"}]}], 
        RowBox[{"H2", "-", 
         RowBox[{"y", " ", "H3"}]}]], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"x", "\[Rule]", 
        FractionBox[
         RowBox[{"F1", "-", 
          RowBox[{"x", " ", "F2"}]}], 
         RowBox[{"F2", "-", 
          RowBox[{"x", " ", "F3"}]}]]}], "}"}]}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qrt1", "[", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], "]"}], "//", 
  "Factor"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.856813879018135*^9, 3.856814082817378*^9}, {
  3.856814499101178*^9, 3.8568145338124657`*^9}, {3.856814655677506*^9, 
  3.856814656369618*^9}, {3.8568148239888363`*^9, 3.856814865635589*^9}, {
  3.8568149409301615`*^9, 3.8568149548748674`*^9}, {3.8568150037811747`*^9, 
  3.85681500567374*^9}, {3.8568150577909236`*^9, 3.856815065621653*^9}, {
  3.856815162448123*^9, 3.856815163176711*^9}, {3.8568169102564125`*^9, 
  3.8568169134083333`*^9}, {3.8568169560205126`*^9, 3.856816959136635*^9}, {
  3.856820993615945*^9, 3.8568210010248966`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"fe4512a4-1994-4cac-b0fd-5bc840e2f7f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "2"], "+", 
       FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", "y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "-", "\[ImaginaryI]"}], ")"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", "\[ImaginaryI]"}], ")"}], " ", "x"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7", "+", "\[ImaginaryI]"}], ")"}], " ", "x", " ", "y"}], 
       "+", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["y", "2"]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "+", "y"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}]}], 
      ")"}]}]], ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", "x"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], " ", "x", " ", 
           "y"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["y", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "+", "\[ImaginaryI]"}], ")"}], " ", "x", " ", "y"}], 
          "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"10", "+", 
             RowBox[{"30", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
           SuperscriptBox["x", "2"], " ", "y"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"17", "+", 
             RowBox[{"27", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"10", "+", 
             RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", "x", " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"17", "+", 
             RowBox[{"31", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["y", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"20", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
           SuperscriptBox["y", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "-", 
             RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", "x", " ", 
           SuperscriptBox["y", "3"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "+", "y"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"10", "+", 
             RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", "x"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"28", "+", 
             RowBox[{"15", " ", "\[ImaginaryI]"}]}], ")"}], " ", "x", " ", 
           "y"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"12", "-", 
             RowBox[{"13", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"12", "+", 
             RowBox[{"16", " ", "\[ImaginaryI]"}]}], ")"}], " ", "x", " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "-", 
             RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
           SuperscriptBox["y", "3"]}]}], ")"}]}], ")"}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8568574545551214`*^9, 3.862343996126664*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"478f1e3e-b3de-48a8-b10c-27752dc73c41"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"poly1", "=", 
  RowBox[{
   RowBox[{"xx", ".", "A", ".", "yy"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"poly1", "/.", 
       RowBox[{"{", 
        RowBox[{"x", "\[Rule]", "1"}], "}"}]}], ")"}], "\[Equal]", "0"}], ",",
     "y"}], "]"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"x0", ",", "y0"}], "}"}], " ", "=", " ", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "y"}], "}"}], "/.", 
   RowBox[{"%", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"Re", "[", 
   RowBox[{"NestList", "[", 
    RowBox[{"qrt1", ",", 
     RowBox[{"{", 
      RowBox[{"x0", ",", "y0"}], "}"}], ",", "1000"}], "]"}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8487103441833467`*^9, 3.8487103874761047`*^9}, {
  3.8568136156869726`*^9, 3.856813625882564*^9}, {3.8568151679270105`*^9, 
  3.856815197181794*^9}, {3.8568152462166767`*^9, 3.8568152480791736`*^9}, {
  3.856815292833618*^9, 3.8568153011393104`*^9}, {3.856815351689108*^9, 
  3.856815400716922*^9}, {3.8568156531207385`*^9, 3.856815680279684*^9}, {
  3.856816928331564*^9, 3.8568169316801815`*^9}, {3.8568198767795153`*^9, 
  3.856819877143873*^9}, {3.856821007423554*^9, 3.856821009434883*^9}, {
  3.856843434194745*^9, 3.856843436830102*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"cbad8466-fe1e-4eb4-9275-0735156db16c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "-", "\[ImaginaryI]"}], ")"}], " ", "x"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3", "+", "\[ImaginaryI]"}], ")"}], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"6", " ", "y"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"5", "-", 
     RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", "x", " ", "y"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"7", "+", "\[ImaginaryI]"}], ")"}], " ", 
   SuperscriptBox["x", "2"], " ", "y"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{"4", " ", "\[ImaginaryI]", " ", "x", " ", 
   SuperscriptBox["y", "2"]}]}]], "Output",
 CellChangeTimes->{3.856857454659851*^9, 3.8623439961589813`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"b87c9438-3f1d-4679-a4b0-485382b45694"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"0.43756058581768464`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.3281950267201158`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.3005742844478216`"}], "-", 
      RowBox[{"1.0268251637064172`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.856857454659851*^9, 3.8623439961927176`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"3231f5fa-cf7d-484e-a226-372f15563aa7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"0.43756058581768464`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.3281950267201158`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.856857454659851*^9, 3.8623439961927176`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"98ae5bf5-468a-4c24-8f9c-35c153461636"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwlm2k41d/Xxs0yz0IKZUpEiTJknVD5ISRTpNAcSSoKTSqVJITIlIqQIhlT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      "]]}, {}}, {}, {}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-4.54993068125634, 3.7166659782168274`}, {-3.8287108554567135`,
    3.796903474865358}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.856857454659851*^9, 3.8623439967408934`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"caa00590-5698-4ad9-bc71-0a41827cea19"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Elliptic Integrals", "Subsection",
 CellChangeTimes->{{3.848305001440042*^9, 3.848305003292116*^9}, {
  3.8568154497462435`*^9, 
  3.8568154616755314`*^9}},ExpressionUUID->"0825f7f6-88b0-4127-a4cb-\
cd85eb5775e7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AA", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"poly1", ",", 
      SuperscriptBox["y", "2"]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BB", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"poly1", ",", "y"}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CC", "=", 
   RowBox[{
    RowBox[{"poly1", "-", 
     RowBox[{"AA", " ", 
      SuperscriptBox["y", "2"]}], "-", 
     RowBox[{"BB", " ", "y"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"disc", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["BB", "2"], "-", 
     RowBox[{"4", " ", "AA", " ", "CC"}]}], "//", "Together"}], "//", 
   "Factor"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "}"}], "=", 
  RowBox[{"x", "/.", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"disc", "\[Equal]", "0"}], ",", "x"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.8568154636010523`*^9, 3.8568154638042727`*^9}, 
   3.8568155025772862`*^9, {3.8568155375020943`*^9, 3.8568155682487173`*^9}, {
   3.85681572734905*^9, 3.8568157308794937`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"4ff5dcad-87c9-4805-a627-b5152e9c09f0"],

Cell[BoxData[
 RowBox[{"36", "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"100", "-", 
     RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", "x"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"99", "+", 
     RowBox[{"124", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"90", "-", 
     RowBox[{"66", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"48", "+", 
     RowBox[{"14", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["x", "4"]}]}]], "Output",
 CellChangeTimes->{3.856857455775216*^9, 3.862343996778701*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"c1d25bf5-39c4-4b07-85d5-91b4d6206e5e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1.693136595993288`"}], "+", 
    RowBox[{"0.6474239501194349`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.0124407680842569`"}], "+", 
    RowBox[{"0.3585136819188596`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.2641812094852882`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.06201250857367852`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.0829961545922573`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.827274876535384`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.856857455775216*^9, 3.862343996778701*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"53a9e52f-f523-4d88-8b24-0a4986a3f1c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"start", "=", 
   RowBox[{
    RowBox[{"-", "0.2"}], "-", 
    RowBox[{"0.2", " ", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w1", "=", 
   RowBox[{"Integ", "[", 
    RowBox[{"AA", ",", "BB", ",", "CC", ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "0.2"}], "+", 
        RowBox[{"1.0", "I"}]}], ",", 
       RowBox[{
        RowBox[{"-", "2.0"}], "+", 
        RowBox[{"1.0", "I"}]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "-", 
        RowBox[{"1.0", "I"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.2"}], "-", 
        RowBox[{"1.0", "I"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.2"}], "+", "I"}]}], "}"}], ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<w1=\>\"", ",", "w1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w2", "=", 
   RowBox[{"Integ", "[", 
    RowBox[{"AA", ",", "BB", ",", "CC", ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.6", "+", 
        RowBox[{"0.5", "I"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1.2"}], "+", 
        RowBox[{"0.5", "I"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1.2"}], "-", 
        RowBox[{"0.5", "I"}]}], ",", 
       RowBox[{"0.6", "-", 
        RowBox[{"0.5", "I"}]}], ",", 
       RowBox[{"0.6", "+", 
        RowBox[{"0.5", "I"}]}]}], "}"}], ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<w2=\>\"", ",", " ", "w2"}], " ", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e2", "=", 
   RowBox[{"Integ", "[", " ", 
    RowBox[{"AA", ",", " ", "BB", ",", "CC", ",", " ", 
     RowBox[{"{", 
      RowBox[{"start", ",", "0.0"}], "}"}], ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<e2=\>\"", ",", "e2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hxe2", "=", 
   RowBox[{"Integ", "[", " ", 
    RowBox[{"AA", ",", " ", "BB", ",", "CC", ",", " ", 
     RowBox[{"{", 
      RowBox[{"start", ",", 
       RowBox[{
        RowBox[{"-", "1.4"}], "-", 
        RowBox[{"0.2", "I"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1.4"}], "+", 
        RowBox[{"0.8", "I"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.5"}], "+", 
        RowBox[{"0.8", "I"}]}], ",", "0"}], "}"}], ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<hx-e2=\>\"", ",", "hxe2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.856815717653867*^9, 3.856815739483029*^9}, 
   3.8568157716080437`*^9, 3.8568162269680815`*^9, {3.856816269985089*^9, 
   3.8568162990884705`*^9}, {3.856816475375408*^9, 3.8568164765295625`*^9}, {
   3.856816648754836*^9, 3.8568166495656757`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"e231b4f0-7753-435a-8414-30ec38f79143"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"y_start=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.16788953956112332`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.013264830732997224`", " ", "\[ImaginaryI]"}]}], "}"}], 
   "\[InvisibleSpace]", "\<\"   y_last=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.1678895395611224`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.013264830732997508`", " ", "\[ImaginaryI]"}]}], "}"}]}],
  SequenceForm[
  "y_start=", {Complex[0.16788953956112332`, 0.013264830732997224`]}, 
   "   y_last=", {Complex[0.1678895395611224, 0.013264830732997508`]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8568574590165615`*^9, 3.862343999900372*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[47]:=",ExpressionUUID->"37118bca-319e-456a-bc3d-\
299a6cd1f42c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"w1=\"\>", "\[InvisibleSpace]", "0.020777285110834712`"}], 
   "\[VeryThinSpace]", "+", 
   RowBox[{"0.438852614014391`", " ", "\[ImaginaryI]"}]}],
  SequenceForm["w1=", 
   Complex[0.020777285110834712`, 0.438852614014391]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8568574590165615`*^9, 3.862343999900372*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[47]:=",ExpressionUUID->"572198ff-ab9e-4311-a17d-\
fa508f60dc11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"y_start=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.12400545242400675`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.3798473314365221`", " ", "\[ImaginaryI]"}]}], "}"}], 
   "\[InvisibleSpace]", "\<\"   y_last=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.12400545242400646`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.379847331436522`", " ", "\[ImaginaryI]"}]}], "}"}]}],
  SequenceForm[
  "y_start=", {Complex[0.12400545242400675`, -0.3798473314365221]}, 
   "   y_last=", {Complex[0.12400545242400646`, -0.379847331436522]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8568574590165615`*^9, 3.862344003459097*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[47]:=",ExpressionUUID->"8154b27d-b38f-4192-a690-\
77dc5c52769a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"w2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "0.5957296905783863`"}], "+", 
    RowBox[{"0.11412727442611076`", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["w2=", 
   Complex[-0.5957296905783863, 0.11412727442611076`]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8568574590165615`*^9, 3.862344003459097*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[47]:=",ExpressionUUID->"2995fc03-3c85-44b2-9655-\
81cacd8b8da5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"y_start=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.08648851331909255`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.00825558625322196`", " ", "\[ImaginaryI]"}]}], "}"}], 
   "\[InvisibleSpace]", "\<\"   y_last=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], "}"}]}],
  SequenceForm[
  "y_start=", {Complex[0.08648851331909255, -0.00825558625322196]}, 
   "   y_last=", {Complex[0., 0.]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8568574590165615`*^9, 3.8623440042138133`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[47]:=",ExpressionUUID->"57fc74f3-be44-4081-858c-\
9e757a5436f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"e2=\"\>", "\[InvisibleSpace]", "0.030210166860397274`"}], 
   "\[VeryThinSpace]", "+", 
   RowBox[{"0.02685861382737044`", " ", "\[ImaginaryI]"}]}],
  SequenceForm["e2=", 
   Complex[0.030210166860397274`, 0.02685861382737044]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8568574590165615`*^9, 3.8623440042138133`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[47]:=",ExpressionUUID->"6cf773ab-05ef-4e84-a73e-\
0c5699676731"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"y_start=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.08648851331909255`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.00825558625322196`", " ", "\[ImaginaryI]"}]}], "}"}], 
   "\[InvisibleSpace]", "\<\"   y_last=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.7200000000000001`"}], "+", 
     RowBox[{"0.96`", " ", "\[ImaginaryI]"}]}], "}"}]}],
  SequenceForm[
  "y_start=", {Complex[0.08648851331909255, -0.00825558625322196]}, 
   "   y_last=", {Complex[-0.7200000000000001, 0.96]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8568574590165615`*^9, 3.86234400827485*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[47]:=",ExpressionUUID->"632dd326-3f59-4fe2-abb4-\
406273922cd2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"hx-e2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "0.40637651088231425`"}], "+", 
    RowBox[{"0.09179162473398372`", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["hx-e2=", 
   Complex[-0.40637651088231425`, 0.09179162473398372]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8568574590165615`*^9, 3.8623440083060617`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[47]:=",ExpressionUUID->"291230bf-bf00-4d72-97d7-\
fe1eaef18fa0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"poly1", "\[Equal]", "0"}], "&&", 
    RowBox[{"y", "\[Equal]", "0"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.856816500503144*^9, 3.8568165319296503`*^9}, 
   3.8568166197012577`*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"4576addc-f27f-4127-aae1-98c0fc7cc442"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y", "\[Rule]", "0.`"}], ",", 
     RowBox[{"x", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "0.5`"}], "+", 
       RowBox[{"0.49999999999999994`", " ", "\[ImaginaryI]"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y", "\[Rule]", "0.`"}], ",", 
     RowBox[{"x", "\[Rule]", "0.`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.856857467369234*^9, 3.8623440084909267`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"2e2309fb-6107-45f9-90b5-daf2a681ba67"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"hye2", "=", 
   RowBox[{"Integ", "[", " ", 
    RowBox[{"AA", ",", " ", "BB", ",", "CC", ",", " ", 
     RowBox[{"{", 
      RowBox[{"start", ",", 
       RowBox[{
        RowBox[{"-", "0.5"}], "+", 
        RowBox[{"0.5", " ", "I"}]}]}], "}"}], ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<h\:ff59-e2=\>\"", ",", "hye2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.856816546983704*^9, 3.8568165984048758`*^9}, {
  3.8568166398708467`*^9, 3.856816642324106*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"afc44c59-0083-4287-a1ba-663af1e1de81"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"y_start=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.08648851331909255`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.00825558625322196`", " ", "\[ImaginaryI]"}]}], "}"}], 
   "\[InvisibleSpace]", "\<\"   y_last=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8.881784197001253`*^-17"}], "+", 
     RowBox[{"1.7763568394002506`*^-16", " ", "\[ImaginaryI]"}]}], "}"}]}],
  SequenceForm[
  "y_start=", {Complex[0.08648851331909255, -0.00825558625322196]}, 
   "   y_last=", {Complex[-8.881784197001253*^-17, 1.7763568394002506`*^-16]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8568574681468506`*^9, 3.862344009209586*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[57]:=",ExpressionUUID->"04a10d16-d760-4727-8f6b-\
254d8f49d24a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"h\:ff59-e2=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "0.04861059131071241`"}], "+", 
    RowBox[{"0.09269404452780192`", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["h\:ff59-e2=", 
   Complex[-0.04861059131071241, 0.09269404452780192]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8568574681468506`*^9, 3.862344009209586*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[57]:=",ExpressionUUID->"b3d60f96-05cd-4921-93f0-\
904870d9a18e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"e1", "=", 
   RowBox[{"Integ", "[", 
    RowBox[{"AA", ",", " ", "BB", ",", " ", "CC", ",", " ", 
     RowBox[{"{", 
      RowBox[{"start", ",", 
       RowBox[{
        RowBox[{"-", "1.4"}], "-", 
        RowBox[{"0.2", " ", "I"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1.4"}], "+", "I"}], ",", 
       RowBox[{"2.0", " ", "I"}], ",", 
       RowBox[{"1000.0", " ", "I"}]}], "}"}], ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<e1=\>\"", ",", "e1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hxe1", "=", 
   RowBox[{"Integ", "[", " ", 
    RowBox[{"AA", ",", " ", "BB", ",", " ", "CC", ",", " ", 
     RowBox[{"{", 
      RowBox[{"start", ",", "0", ",", 
       RowBox[{"1000.0", " ", "I"}]}], "}"}], ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<hx-e1=\>\"", ",", "hxe1"}], " ", "]"}]}], "Input",
 CellChangeTimes->{3.856816727683561*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"43590f8e-8833-4497-928d-d51318649070"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"y_start=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.08648851331909255`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.00825558625322196`", " ", "\[ImaginaryI]"}]}], "}"}], 
   "\[InvisibleSpace]", "\<\"   y_last=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1750.1236898126647`", "\[VeryThinSpace]", "+", 
     RowBox[{"250.60849495903884`", " ", "\[ImaginaryI]"}]}], "}"}]}],
  SequenceForm[
  "y_start=", {Complex[0.08648851331909255, -0.00825558625322196]}, 
   "   y_last=", {Complex[1750.1236898126647`, 250.60849495903884`]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.856857470598922*^9, 3.862344011539449*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[59]:=",ExpressionUUID->"d669cc7a-623c-4dc3-99bb-\
05d096a89d8c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"e1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "0.3673138837129756`"}], "-", 
    RowBox[{"0.17169908172443404`", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["e1=", 
   Complex[-0.3673138837129756, -0.17169908172443404`]],
  Editable->False]], "Print",
 CellChangeTimes->{3.856857470598922*^9, 3.862344011539449*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[59]:=",ExpressionUUID->"81e9a9d5-6617-449d-b701-\
3b8a90f5b156"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"y_start=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.08648851331909255`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.00825558625322196`", " ", "\[ImaginaryI]"}]}], "}"}], 
   "\[InvisibleSpace]", "\<\"   y_last=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.44004440783130655`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.08008521030873528`", " ", "\[ImaginaryI]"}]}], "}"}]}],
  SequenceForm[
  "y_start=", {Complex[0.08648851331909255, -0.00825558625322196]}, 
   "   y_last=", {Complex[0.44004440783130655`, 0.08008521030873528]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.856857470598922*^9, 3.8623440123786945`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[59]:=",ExpressionUUID->"d28a6833-bd1b-4184-9fa4-\
931e4050e9e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"hx-e1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "0.008532102129612796`"}], "+", 
    RowBox[{"0.29034385979329946`", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["hx-e1=", 
   Complex[-0.008532102129612796, 0.29034385979329946`]],
  Editable->False]], "Print",
 CellChangeTimes->{3.856857470598922*^9, 3.862344012409089*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[59]:=",ExpressionUUID->"88be5520-60e5-40bc-afdc-\
dc627a7d4867"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"hx", "=", 
  RowBox[{"hxe2", "+", "e2"}]}], "\[IndentingNewLine]", 
 RowBox[{"hxe1", "+", "e1"}]}], "Input",
 CellLabel->"In[63]:=",ExpressionUUID->"84325c88-ec97-4add-a9a4-ac36e5ca6f90"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.37616634402191695`"}], "+", 
  RowBox[{"0.11865023856135416`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.856857471544645*^9, 3.862344012520582*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"ff54ea28-98c2-4051-ad9d-a9a3956b57a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.3758459858425884`"}], "+", 
  RowBox[{"0.11864477806886542`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.856857471544645*^9, 3.862344012520582*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"359a6f89-2bbb-423d-8f09-55929525fb46"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Y", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{"poly1", "/.", " ", 
         RowBox[{"y", "\[Rule]", 
          RowBox[{"1", "/", "Y"}]}]}], ")"}]}], "]"}], "\[Equal]", "0"}], "&&", 
    RowBox[{"Y", "\[Equal]", "0"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "Y"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8568170094938126`*^9, 3.8568170172402153`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"00fcf0d2-a669-47f0-b0a2-57383eb4da04"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Y", "\[Rule]", "0.`"}], ",", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1.`"}], "+", 
      RowBox[{"0.75`", " ", "\[ImaginaryI]"}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.856857471568761*^9, 3.862344012561062*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"885fe5e8-ed47-4e7b-86fb-b553cf5d33b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"hye1", "=", 
   RowBox[{"Integ", "[", " ", 
    RowBox[{"AA", ",", " ", "BB", ",", "CC", ",", " ", 
     RowBox[{"{", 
      RowBox[{"start", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"0.75", " ", "I"}], "+", 
        SuperscriptBox["10", 
         RowBox[{"-", "9"}]]}]}], "}"}], ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<hy-e1=\>\"", ",", "hye1"}], " ", "]"}]}], "Input",
 CellChangeTimes->{{3.8568171130084724`*^9, 3.856817131505674*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"93739bf5-6fca-420a-a875-d2d9128f29d1"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"y_start=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.08648851331909255`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.00825558625322196`", " ", "\[ImaginaryI]"}]}], "}"}], 
   "\[InvisibleSpace]", "\<\"   y_last=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.0781250288437352`*^9"}], "+", 
     RowBox[{"1.2343750371992073`*^9", " ", "\[ImaginaryI]"}]}], "}"}]}],
  SequenceForm["y_start=", {
    Complex[0.08648851331909255, -0.00825558625322196]}, "   y_last=", {
    Complex[-1.0781250288437352`*^9, 1.2343750371992073`*^9]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.856857473032383*^9, 3.8623440138648744`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[66]:=",ExpressionUUID->"d0417e15-b5f3-4a60-9dcf-\
ffe5d49e11b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"hy-e1=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "0.26755164992776903`"}], "-", 
    RowBox[{"0.03342658656275455`", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["hy-e1=", 
   Complex[-0.26755164992776903`, -0.03342658656275455]],
  Editable->False]], "Print",
 CellChangeTimes->{3.856857473032383*^9, 3.862344013905327*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[66]:=",ExpressionUUID->"a7b5d534-17ad-40ce-ac22-\
80b35ad909e1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"hy", "=", 
  RowBox[{"hye2", "+", "e2"}]}], "\[IndentingNewLine]", 
 RowBox[{"hyy", "=", 
  RowBox[{"hye1", "+", "e1"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8568171412934427`*^9, 3.856817189042321*^9}, {
  3.856818296547183*^9, 3.856818298699192*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"47e947d7-45e7-48de-ae4b-82cc8e89302a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.018400424450315134`"}], "+", 
  RowBox[{"0.11955265835517236`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.8568574730724916`*^9, 3.862344014008987*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"fb2d6d4d-6706-4c07-9097-3f31fa341f29"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.6348655336407446`"}], "-", 
  RowBox[{"0.2051256682871886`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.8568574730724916`*^9, 3.862344014008987*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"e76a6ff0-70ff-4aa8-ac84-919254256700"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hyy", "-", "hy", "+", "w1", "-", "w2", "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"small", " ", "enough"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.856817192564258*^9, 3.8568172294118023`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"d92591f5-cdce-46c0-b88a-6c435c723bc4"],

Cell[BoxData[
 RowBox[{"0.00004186649879156512`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.000047012945919300275`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.8568574730919604`*^9, 3.862344014057577*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"da3c3bde-2b7b-4ff3-ab53-926f33d026ce"]
}, Open  ]],

Cell["initial value", "Text",
 CellChangeTimes->{{3.853983106323391*^9, 3.853983109854761*^9}, {
  3.8568198996359816`*^9, 
  3.8568199009635077`*^9}},ExpressionUUID->"5149f85c-2d64-4c9e-95e3-\
11233b711e11"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"x0", ",", "y0"}], "}"}]], "Input",
 CellChangeTimes->{{3.8568198068233438`*^9, 3.8568198192994037`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"a15b507a-44b4-4e1e-9851-260ffd0b18fa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"0.43756058581768464`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.3281950267201158`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.85685747310887*^9, 3.862344014087747*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"90606b77-c286-4413-a8f0-8bdfa4643cc8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"u0", "=", 
  RowBox[{"Integ", "[", " ", 
   RowBox[{"AA", ",", " ", "BB", ",", "CC", ",", " ", 
    RowBox[{"{", 
     RowBox[{"start", ",", "1"}], "}"}], ",", "0"}], "]"}]}]], "Input",
 CellLabel->"In[72]:=",ExpressionUUID->"1091d202-23aa-4494-bd11-4c8bec01d059"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"y_start=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.08648851331909255`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.00825558625322196`", " ", "\[ImaginaryI]"}]}], "}"}], 
   "\[InvisibleSpace]", "\<\"   y_last=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.43756058581768453`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.3281950267201156`", " ", "\[ImaginaryI]"}]}], "}"}]}],
  SequenceForm[
  "y_start=", {Complex[0.08648851331909255, -0.00825558625322196]}, 
   "   y_last=", {Complex[0.43756058581768453`, 0.3281950267201156]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.856857473919795*^9, 3.8623440148047657`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[72]:=",ExpressionUUID->"92c9be72-84cc-4e34-9c95-\
d26371d185dd"],

Cell[BoxData[
 RowBox[{"0.07144081509182666`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.11596731076312153`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.8568574739244537`*^9, 3.862344014820425*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"488f2eac-24b6-4642-8567-78313712a881"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Embedding", "Subsection",
 CellChangeTimes->{{3.856817449235199*^9, 
  3.8568174878716974`*^9}},ExpressionUUID->"c63ae12c-63ca-4c83-9993-\
af0b66afd024"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{"g2", ",", "g3"}], "}"}], "=", 
  RowBox[{"WeierstrassInvariants", "[", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["w1", "2.0"], ",", 
     FractionBox["w2", "2.0"]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", "x_", "]"}], ":=", 
   RowBox[{"WeierstrassSigma", "[", 
    RowBox[{"x", ",", 
     RowBox[{"{", 
      RowBox[{"g2", ",", "g3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.856817491507656*^9, {3.8568175224886665`*^9, 3.856817531007393*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"3e1264ee-b81d-495d-9186-de7b53d08138"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"3447.4166884244037`", "\[VeryThinSpace]", "+", 
    RowBox[{"809.9997360038319`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "37823.87601589468`"}], "-", 
    RowBox[{"7368.45789423287`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.856857473950713*^9, 3.862344014867251*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"e6b5977a-df67-4e6e-98c8-c4c5d0ead65d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"(", "poly1", ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{"y", "\[Rule]", "0.0"}], "}"}]}], "}"}], "\[Equal]", "0"}], 
      "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"U", "-", 
        RowBox[{"(", "e2", ")"}]}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"U", "-", 
        RowBox[{"(", 
         RowBox[{"hx", "-", "e2"}], ")"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"U", "-", 
        RowBox[{"(", "e1", ")"}]}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"U", "-", 
        RowBox[{"(", 
         RowBox[{"hx", "-", "e1"}], ")"}]}], "]"}]}]], "/.", 
    RowBox[{"{", 
     RowBox[{"U", "\[Rule]", 
      RowBox[{"hy", "-", "e2"}]}], "}"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"Y", "^", "2"}], 
            RowBox[{"(", 
             RowBox[{"poly1", "/.", 
              RowBox[{"{", 
               RowBox[{"y", "\[Rule]", 
                FractionBox["1", "Y"]}], "}"}]}], ")"}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"Y", "\[Rule]", "0.0"}], "}"}]}], ")"}], "\[Equal]", "0"}],
        ",", "x"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"U", "-", 
        RowBox[{"(", "e2", ")"}]}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"U", "-", 
        RowBox[{"(", 
         RowBox[{"hx", "-", "e2"}], ")"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"U", "-", 
        RowBox[{"(", "e1", ")"}]}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"U", "-", 
        RowBox[{"(", 
         RowBox[{"hx", "-", "e1"}], ")"}]}], "]"}]}]], "/.", 
    RowBox[{"{", 
     RowBox[{"U", "\[Rule]", 
      RowBox[{"hy", "-", "e1"}]}], "}"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"c1", ",", "c2"}], "}"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Re", "[", "%%", "]"}], ",", " ", 
    RowBox[{"Im", "[", "%%", "]"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.8568178562829757`*^9, 3.8568178682993984`*^9}, {
  3.856819201051344*^9, 3.856819267815942*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"4f8b7b8a-6ddd-4bcf-95a5-ca120d6eb29d"],

Cell[BoxData[
 RowBox[{"0.6739657311625291`", "\[VeryThinSpace]", "-", 
  RowBox[{"2.3415833839627767`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.856857473972107*^9, 3.862344014905012*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"3b982bfb-73cc-4177-adb3-47649a17f77b"],

Cell[BoxData[
 RowBox[{"0.6740040977542796`", "\[VeryThinSpace]", "-", 
  RowBox[{"2.340489609371958`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.856857473972107*^9, 3.862344014905012*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"cf534b94-b31e-4f42-b0e7-2f0d9f0ebf00"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.6739657311625291`", ",", 
   RowBox[{"-", "2.3415833839627767`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.856857473972107*^9, 3.862344014905012*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"2a0a9ef4-f2da-42a4-8709-1cbb759e0654"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{"y", "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"(", "poly1", ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x", "\[Rule]", "0.0"}], "}"}]}], "}"}], "\[Equal]", "0"}], 
      "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"U", "-", 
        RowBox[{"(", "e2", ")"}]}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"U", "-", 
        RowBox[{"(", 
         RowBox[{"hy", "-", "e2"}], ")"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"U", "-", 
        RowBox[{"(", "e1", ")"}]}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"U", "-", 
        RowBox[{"(", 
         RowBox[{"hy", "-", "e1"}], ")"}]}], "]"}]}]], "/.", 
    RowBox[{"{", 
     RowBox[{"U", "\[Rule]", 
      RowBox[{"hx", "-", "e2"}]}], "}"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"y", "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"X", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"poly1", "/.", 
              RowBox[{"{", 
               RowBox[{"x", "\[Rule]", 
                FractionBox["1", "X"]}], "}"}]}], ")"}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"X", "\[Rule]", "0.0"}], "}"}]}], ")"}], "\[Equal]", "0"}],
        ",", "y"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"U", "-", 
        RowBox[{"(", "e2", ")"}]}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"U", "-", 
        RowBox[{"(", 
         RowBox[{"hy", "-", "e2"}], ")"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"U", "-", 
        RowBox[{"(", "e1", ")"}]}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"U", "-", 
        RowBox[{"(", 
         RowBox[{"hy", "-", "e1"}], ")"}]}], "]"}]}]], "/.", 
    RowBox[{"{", 
     RowBox[{"U", "\[Rule]", 
      RowBox[{"hx", "-", "e1"}]}], "}"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"c3", ",", "c4"}], "}"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Re", "[", "%%", "]"}], ",", " ", 
    RowBox[{"Im", "[", "%%", "]"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.8568178868495636`*^9, 3.856817909639361*^9}, 
   3.8568179405467353`*^9, 3.856818080741291*^9, {3.8568181468292027`*^9, 
   3.8568181955864105`*^9}, {3.8568186878477373`*^9, 3.856818725727518*^9}, {
   3.856818804225155*^9, 3.8568188662004375`*^9}, {3.856818939636527*^9, 
   3.8568189486146708`*^9}, {3.8568189794297485`*^9, 3.856819001399066*^9}, {
   3.8568190344962673`*^9, 3.856819036639352*^9}, {3.8568191520126333`*^9, 
   3.8568191866217747`*^9}, {3.8568192174491854`*^9, 3.8568192228066597`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"3cbfb4c7-a324-4f6f-bdb7-c5348c2b49a8"],

Cell[BoxData[
 RowBox[{"3.673825200889025`", "\[VeryThinSpace]", "+", 
  RowBox[{"4.197499082526346`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.8568574740000772`*^9, 3.862344014951877*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"75cdc85d-e6bd-42e5-b0ee-46ac1d61601f"],

Cell[BoxData[
 RowBox[{"3.6719265864080657`", "\[VeryThinSpace]", "+", 
  RowBox[{"4.198093832991134`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.8568574740000772`*^9, 3.862344014951877*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"f94e0c3b-7bb3-4af7-923e-3cfb65f4c023"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.673825200889025`", ",", "4.197499082526346`"}], "}"}]], "Output",
 CellChangeTimes->{3.8568574740000772`*^9, 3.862344014951877*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"e974dc1b-69e3-449c-bfd7-028ff7dd8fcf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CF", "[", "u_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"c1", "+", 
      RowBox[{"c2", " ", "I"}]}], ")"}], " ", 
    FractionBox[
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"u", "-", 
        RowBox[{"(", "e2", ")"}]}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"u", "-", 
        RowBox[{"(", 
         RowBox[{"hx", "-", "e2"}], ")"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"u", "-", 
        RowBox[{"(", "e1", ")"}]}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"u", "-", 
        RowBox[{"(", 
         RowBox[{"hx", "-", "e1"}], ")"}]}], "]"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CG", "[", "u_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"c3", "+", 
      RowBox[{"c4", " ", "I"}]}], ")"}], " ", 
    FractionBox[
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"u", "-", 
        RowBox[{"(", "e2", ")"}]}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"u", "-", 
        RowBox[{"(", 
         RowBox[{"hy", "-", "e2"}], ")"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"u", "-", 
        RowBox[{"(", "e1", ")"}]}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"u", "-", 
        RowBox[{"(", 
         RowBox[{"hy", "-", "e1"}], ")"}]}], "]"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"CF", "[", "u0", "]"}], ",", 
   RowBox[{"CG", "[", "u0", "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{"x0", ",", "y0"}], "}"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.856819327887207*^9, 3.856819332501195*^9}, {
  3.8568193989496107`*^9, 3.856819562504376*^9}, {3.8568196877037783`*^9, 
  3.856819691591787*^9}, {3.856819743075664*^9, 3.8568197493316507`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"46a9eead-2e63-4055-ba3f-b92f855928ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.9994882574460553`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.00041826948940248965`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.43770914288965473`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.3280940944878689`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.856857474026544*^9, 3.8623440150677395`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"af76bee2-7169-4ec8-96ec-49019afebfa6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"0.43756058581768464`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.3281950267201158`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.856857474026544*^9, 3.8623440150677395`*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"99d4ebd5-6c40-44e4-bcc1-0ff40ccbe950"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Solution", "Subsection",
 CellChangeTimes->{{3.848305001440042*^9, 3.848305003292116*^9}, {
  3.856845039264546*^9, 
  3.856845039481439*^9}},ExpressionUUID->"53380dc2-fb9b-4e6d-b3ea-\
94a3c80cb366"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"NestList", "[", 
  RowBox[{"qrt1", ",", 
   RowBox[{"{", 
    RowBox[{"x0", ",", "y0"}], "}"}], ",", "5"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"CF", "[", 
      RowBox[{"u0", "-", 
       RowBox[{"n", 
        RowBox[{"(", 
         RowBox[{"hy", "-", "hx"}], ")"}]}]}], "]"}], ",", 
     RowBox[{"CG", "[", 
      RowBox[{"u0", "-", 
       RowBox[{"n", 
        RowBox[{"(", 
         RowBox[{"hy", "-", "hx"}], ")"}]}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "5"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "-", "%%"}]}], "Input",
 CellChangeTimes->{{3.8568200122454324`*^9, 3.8568200781394434`*^9}, {
  3.8568201092243447`*^9, 3.8568203232275553`*^9}, {3.8568204513251457`*^9, 
  3.856820477971718*^9}, {3.856820576357081*^9, 3.856820610365465*^9}, {
  3.8568210215498185`*^9, 3.8568210240809283`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"988e7ba4-e4a6-4bf8-b221-a0b71a3f8897"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"0.43756058581768464`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.3281950267201158`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1.634265225166763`"}], "+", 
      RowBox[{"1.2457517233188413`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"3.8958776208596775`", "\[VeryThinSpace]", "+", 
      RowBox[{"3.1473505880482158`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.49353360267837987`"}], "+", 
      RowBox[{"1.840035812591937`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.31669436989282745`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.11003958935747309`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5239422737328611`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.2055521942527678`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2.392947800244969`"}], "-", 
      RowBox[{"0.6777924257820134`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.9812853471516493`"}], "+", 
      RowBox[{"0.42178719863303527`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.4871501921945715`"}], "+", 
      RowBox[{"0.12754952817530218`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.2954658190774038`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.09514638672739476`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.06280038565913411`"}], "+", 
      RowBox[{"0.3066288871107341`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8568574740520024`*^9, 3.8623440151054993`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"85ee1bdb-4fca-4c09-bc84-d995b98300bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.9994882574460553`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.00041826948940248965`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.43770914288965473`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.3280940944878689`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1.635493593092599`"}], "+", 
      RowBox[{"1.2460444310320797`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"3.9017307410221287`", "\[VeryThinSpace]", "+", 
      RowBox[{"3.1497581468197664`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.493159425775212`"}], "+", 
      RowBox[{"1.841161049749697`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.316746189596855`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.10993489772443492`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5235397620585713`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.2045746886365893`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2.391663219514805`"}], "-", 
      RowBox[{"0.6773182789437078`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.981463425585893`"}], "+", 
      RowBox[{"0.42164263924750317`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.48703971157479564`"}], "+", 
      RowBox[{"0.12764934940155293`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.2953371371517005`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.09514338228721904`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.06275721744617789`"}], "+", 
      RowBox[{"0.3066480879408161`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8568574740520024`*^9, 3.862344015121166*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"d604d43a-3db2-46cd-9493-a5e7bc5d29e9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.0005117425539447051`"}], "-", 
      RowBox[{"0.00041826948940248965`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.00014855707197009016`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.00010093223224688641`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.001228367925835805`"}], "+", 
      RowBox[{"0.00029270771323841593`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.005853120162451209`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.002407558771550633`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.00037417690316787766`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0011252371577601394`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.00005181970402756697`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.00010469163303816753`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.00040251167428972945`"}], "+", 
      RowBox[{"0.0009775056161784867`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.00128458073016402`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0004741468383056002`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.00017807843424366698`"}], "-", 
      RowBox[{"0.0001445593855320948`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.00011048061977586565`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0000998212262507403`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.00012868192570331116`"}], "+", 
      RowBox[{"3.0044401757162165`*^-6", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.00004316821295621831`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.00001920083008200013`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8568574740520024`*^9, 3.862344015121166*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"069543f2-7f66-41a5-b3fa-fcd6dc1670ac"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["QRT map-2", "Subsection",
 CellChangeTimes->{{3.856662639542598*^9, 3.8566626558950686`*^9}, 
   3.8566627305444145`*^9},ExpressionUUID->"9dde4153-e737-4976-b29a-\
545b0bcd65f5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"F1", ",", "F2", ",", "F3"}], "}"}], "=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{"Cross", "[", 
    RowBox[{
     RowBox[{"A", ".", "yy"}], ",", 
     RowBox[{"B", ".", "yy"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"H1", ",", "H2", ",", "H3"}], "}"}], "=", 
  RowBox[{"Cross", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", "A", "]"}], ".", "xx"}], ",", 
    RowBox[{
     RowBox[{"Transpose", "[", "B", "]"}], ".", "xx"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"qrt2", "[", 
   RowBox[{"{", 
    RowBox[{"x_", ",", "y_"}], "}"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"F1", "-", 
       RowBox[{"x", " ", "F2"}]}], 
      RowBox[{"F2", "-", 
       RowBox[{"x", " ", "F3"}]}]], ",", 
     RowBox[{
      RowBox[{"Evaluate", "[", 
       FractionBox[
        RowBox[{"H1", "-", 
         RowBox[{"y", " ", "H2"}]}], 
        RowBox[{"H2", "-", 
         RowBox[{"y", " ", "H3"}]}]], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"x", "\[Rule]", 
        FractionBox[
         RowBox[{"F1", "-", 
          RowBox[{"x", " ", "F2"}]}], 
         RowBox[{"F2", "-", 
          RowBox[{"x", " ", "F3"}]}]]}], "}"}]}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qrt2", "[", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], "]"}], "//", "Factor"}], "\n", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"Re", "[", 
   RowBox[{"NestList", "[", 
    RowBox[{"qrt2", ",", 
     RowBox[{"{", 
      RowBox[{"x0", ",", "y0"}], "}"}], ",", "1000"}], "]"}], "]"}], 
  "]"}], "\n"}], "Input",
 CellChangeTimes->{{3.848293976201605*^9, 3.848294013510538*^9}, {
  3.8482949001468554`*^9, 3.8482949142748194`*^9}, {3.856820730543633*^9, 
  3.856820754812929*^9}, {3.8568208042786827`*^9, 3.8568208386763983`*^9}, {
  3.8568209376636467`*^9, 3.856820942209282*^9}, {3.8568210348467464`*^9, 
  3.856821063030116*^9}, {3.8568211214879813`*^9, 3.856821150739137*^9}, {
  3.856844081553995*^9, 3.8568440867299805`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"7e36ea45-31ab-4a2b-97a2-574359426a48"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "6"}], " ", 
     SuperscriptBox["y", "2"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["y", "3"]}]}], ",", "0", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "+", "\[ImaginaryI]"}], ")"}], " ", "y"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"7", "+", "\[ImaginaryI]"}], ")"}], " ", 
     SuperscriptBox["y", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.856857474120597*^9, 3.862344015168016*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"60d85483-4057-466d-a01e-daeb1fec6a48"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[ImaginaryI]"}], ")"}], " ", 
     SuperscriptBox["x", "2"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "+", "\[ImaginaryI]"}], ")"}], " ", 
     SuperscriptBox["x", "3"]}]}], ",", "0", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", "x"}], "+", 
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["x", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.856857474120597*^9, 3.862344015168016*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"5321d823-eb7c-4c88-bb2c-a5293a209cb3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", "y", " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}]}], 
       ")"}]}], 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}]}], 
       ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "2"], "+", 
       FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}]}], ")"}], 
     " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", "\[ImaginaryI]"}], ")"}], " ", "x"}], "+", 
       RowBox[{"6", " ", "y"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", "x", " ", "y"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["y", "2"]}]}], ")"}]}], 
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}]}], ")"}], 
     " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "-", 
          RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", "x"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"12", "+", 
          RowBox[{"12", " ", "\[ImaginaryI]"}]}], ")"}], " ", "y"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"24", "+", 
          RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], " ", "x", " ", "y"}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"14", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["y", "2"]}]}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.856857474120597*^9, 3.8623440151836042`*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"7229b26a-bbb5-4510-974b-2317abc253a2"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwll2k4Vf/Xh81zZlKRISFRMpWKdcJPChlSZEpEkkoaqBTNUiEZEhIhRIZM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      "]]}, {}}, {}, {}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-4.54993068106809, 3.71666597789497}, {-3.8287108556910923`, 
   3.7969034747181816`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.856857474120597*^9, 3.862344015252672*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"f69cfca8-6234-4c38-bf92-da6f493f026e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"NestList", "[", 
  RowBox[{"qrt2", ",", 
   RowBox[{"{", 
    RowBox[{"x0", ",", "y0"}], "}"}], ",", "5"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"CF", "[", 
      RowBox[{"u0", "-", 
       RowBox[{"n", 
        RowBox[{"(", 
         RowBox[{"hy", "-", "hx"}], ")"}]}]}], "]"}], ",", 
     RowBox[{"CG", "[", 
      RowBox[{"u0", "-", 
       RowBox[{"n", 
        RowBox[{"(", 
         RowBox[{"hy", "-", "hx"}], ")"}]}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "5"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "-", "%%"}]}], "Input",
 CellChangeTimes->{{3.8568210705326166`*^9, 3.8568210726012416`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"1e9d5da9-b9b1-499c-b49c-7b33dee0214b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"0.43756058581768464`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.3281950267201158`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1.6342652251667629`"}], "+", 
      RowBox[{"1.2457517233188402`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"3.895877620859678`", "\[VeryThinSpace]", "+", 
      RowBox[{"3.1473505880482167`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.49353360267837987`"}], "+", 
      RowBox[{"1.8400358125919385`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.3166943698928277`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.11003958935747371`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5239422737328702`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.2055521942527645`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2.3929478002449613`"}], "-", 
      RowBox[{"0.6777924257820271`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.9812853471516504`"}], "+", 
      RowBox[{"0.4217871986330358`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.48715019219457384`"}], "+", 
      RowBox[{"0.12754952817530638`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.29546581907740255`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.09514638672739546`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.06280038565913454`"}], "+", 
      RowBox[{"0.306628887110731`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8568574742214875`*^9, 3.8623440153060656`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"08c711b5-0ee0-4e22-b828-02479d581bbf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.9994882574460553`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.00041826948940248965`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.43770914288965473`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.3280940944878689`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1.635493593092599`"}], "+", 
      RowBox[{"1.2460444310320797`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"3.9017307410221287`", "\[VeryThinSpace]", "+", 
      RowBox[{"3.1497581468197664`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.493159425775212`"}], "+", 
      RowBox[{"1.841161049749697`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.316746189596855`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.10993489772443492`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.5235397620585713`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.2045746886365893`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2.391663219514805`"}], "-", 
      RowBox[{"0.6773182789437078`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.981463425585893`"}], "+", 
      RowBox[{"0.42164263924750317`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.48703971157479564`"}], "+", 
      RowBox[{"0.12764934940155293`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.2953371371517005`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.09514338228721904`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.06275721744617789`"}], "+", 
      RowBox[{"0.3066480879408161`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8568574742214875`*^9, 3.8623440153060656`*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"bd82256e-d2ef-4e4c-91a5-c229190dc3bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.0005117425539447051`"}], "-", 
      RowBox[{"0.00041826948940248965`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.00014855707197009016`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.00010093223224688641`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.001228367925836027`"}], "+", 
      RowBox[{"0.00029270771323952616`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.0058531201624507645`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.002407558771549745`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.00037417690316787766`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0011252371577585851`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.000051819704027344926`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.00010469163303879203`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.0004025116742988333`"}], "+", 
      RowBox[{"0.000977505616175156`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.0012845807301564705`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.000474146838319367`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.00017807843424255676`"}], "-", 
      RowBox[{"0.0001445593855326499`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.00011048061977819712`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.00009982122624654921`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.0001286819257020344`"}], "+", 
      RowBox[{"3.0044401764239836`*^-6", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.00004316821295664852`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.000019200830085108755`", " ", "\[ImaginaryI]"}]}]}], "}"}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.8568574742214875`*^9, 3.8623440153060656`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"c2e951f8-a7c4-4026-a5f3-a78c5e02d743"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 646},
WindowMargins->{{9, Automatic}, {Automatic, 5}},
Magnification:>1.1 Inherited,
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (2018\:5e743\:670812\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 263, 4, 107, "Title",ExpressionUUID->"ad0464f6-d442-4c47-9af5-42f40bd13e1c"],
Cell[846, 28, 444, 7, 87, "Text",ExpressionUUID->"270b4118-16ca-43a2-aa71-5afca5cbd2b3"],
Cell[CellGroupData[{
Cell[1315, 39, 220, 6, 115, "Section",ExpressionUUID->"7c571f98-aea2-40a8-a1ed-d11882ec1ff0"],
Cell[1538, 47, 812, 17, 191, "Text",ExpressionUUID->"7e258652-8549-4d16-b9f7-34dabcee906b"],
Cell[2353, 66, 4089, 89, 253, "Input",ExpressionUUID->"e7fc675a-0f36-49b2-8f17-e5a1c5aa07e9"],
Cell[6445, 157, 1208, 24, 267, "Text",ExpressionUUID->"28716829-3a8a-486f-93d7-3e9cdc1af993"],
Cell[7656, 183, 8667, 205, 561, "Input",ExpressionUUID->"03743c9c-1847-4214-a22d-e6c0a054cbc8"],
Cell[16326, 390, 1095, 22, 267, "Text",ExpressionUUID->"6032e5a1-4ee6-44f1-90dd-abdef7aee657"],
Cell[17424, 414, 2401, 50, 121, "Input",ExpressionUUID->"d3966988-0aef-4269-8499-1f6b98862198"],
Cell[CellGroupData[{
Cell[19850, 468, 232, 4, 59, "Subsection",ExpressionUUID->"dae04cd4-d45d-4be7-be47-57748b0c4a96"],
Cell[20085, 474, 1377, 24, 191, "Text",ExpressionUUID->"376042c7-1a61-4330-ade9-44d189bdc935"],
Cell[21465, 500, 6800, 165, 319, "Input",ExpressionUUID->"652e7ce2-4542-458f-b9e3-808b6a1e96d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28302, 670, 156, 3, 59, "Subsection",ExpressionUUID->"e090e328-9268-4ec9-b9e8-97ee06d9991c"],
Cell[CellGroupData[{
Cell[28483, 677, 2016, 60, 129, "Input",ExpressionUUID->"1c2aecac-34ad-4049-b578-72a1f3437d46"],
Cell[30502, 739, 1364, 33, 38, "Output",ExpressionUUID->"e38faca7-152e-4604-a3c4-969e9bae320b"],
Cell[31869, 774, 773, 14, 36, "Output",ExpressionUUID->"967d53f9-8f39-4543-b9c2-8a375ff9781f"],
Cell[32645, 790, 873, 18, 38, "Output",ExpressionUUID->"e6718ed7-dff9-4074-98f1-a4ff6121860d"],
Cell[33521, 810, 854, 18, 36, "Output",ExpressionUUID->"86eec494-35fc-4d2d-8272-a74c2012e951"],
Cell[34378, 830, 1199, 29, 38, "Output",ExpressionUUID->"b95d81c3-ba3b-467f-a4c8-fa4b913ae5a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35614, 864, 318, 8, 32, "Input",ExpressionUUID->"95509d54-9560-495f-89f6-4cb620f11354"],
Cell[35935, 874, 969, 18, 36, "Output",ExpressionUUID->"fcfbb3af-c613-48f3-95cf-662e66b75348"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36941, 897, 518, 10, 55, "Input",ExpressionUUID->"f23942c8-4c6b-4c60-925a-f19285475a14"],
Cell[CellGroupData[{
Cell[37484, 911, 1128, 30, 48, "Print",ExpressionUUID->"bab2175f-b8fc-4b06-95fa-6894843afa38"],
Cell[38615, 943, 944, 21, 23, "Print",ExpressionUUID->"44e707ba-159b-4e27-9183-ba0f6cb3d4f6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[39608, 970, 3341, 95, 253, "Input",ExpressionUUID->"0508594f-4ab5-4b46-b47f-e77b68a65cb4"],
Cell[CellGroupData[{
Cell[42974, 1069, 960, 19, 23, "Print",ExpressionUUID->"4fb84226-7ce8-45f9-af46-dc65d21e6c14"],
Cell[43937, 1090, 629, 14, 23, "Print",ExpressionUUID->"0015abc2-3be5-4ed7-adfd-e24c7f2c6b57"],
Cell[44569, 1106, 951, 19, 23, "Print",ExpressionUUID->"40b09879-b741-49ba-893a-0c184456ba3b"],
Cell[45523, 1127, 629, 14, 23, "Print",ExpressionUUID->"946c0caf-7200-46ab-aaa6-6941f5747022"],
Cell[46155, 1143, 635, 14, 23, "Print",ExpressionUUID->"86c66900-d9b9-4f90-a4b2-a1a79f36a788"],
Cell[46793, 1159, 886, 19, 23, "Print",ExpressionUUID->"40584d80-943b-478a-977c-ffea474711cd"],
Cell[47682, 1180, 633, 14, 23, "Print",ExpressionUUID->"df6a01a8-9b65-46f5-b837-12aa583f3376"],
Cell[48318, 1196, 926, 20, 23, "Print",ExpressionUUID->"07461a4a-9947-4527-80a0-d71ed5c7cbbf"],
Cell[49247, 1218, 633, 14, 23, "Print",ExpressionUUID->"df3315e5-3302-4f3c-ad03-e93c9f082ae6"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49953, 1240, 354, 6, 73, "Section",ExpressionUUID->"21d6a7c6-8426-42f6-b6b2-b8127f6be830"],
Cell[CellGroupData[{
Cell[50332, 1250, 260, 4, 59, "Subsection",ExpressionUUID->"2c74e775-6b81-4d22-97bb-56a976c96314"],
Cell[50595, 1256, 2460, 61, 337, "Input",ExpressionUUID->"11cbf1b3-96e4-4939-b42e-3bba7aa50d6e"],
Cell[CellGroupData[{
Cell[53080, 1321, 1521, 30, 137, "Input",ExpressionUUID->"914c8424-9ddd-4a05-9f4a-a114e5fe5c38"],
Cell[54604, 1353, 1028, 32, 84, "Output",ExpressionUUID->"3777c2a0-5cbd-40fa-8b1c-87a7a4950e81"],
Cell[55635, 1387, 988, 29, 84, "Output",ExpressionUUID->"53e48ffd-095f-4f6d-b37b-3a3ab98d6029"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56660, 1421, 1595, 41, 249, "Input",ExpressionUUID->"fe4512a4-1994-4cac-b0fd-5bc840e2f7f6"],
Cell[58258, 1464, 5509, 160, 84, "Output",ExpressionUUID->"478f1e3e-b3de-48a8-b10c-27752dc73c41"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63804, 1629, 1497, 37, 252, "Input",ExpressionUUID->"cbad8466-fe1e-4eb4-9275-0735156db16c"],
Cell[65304, 1668, 915, 26, 84, "Output",ExpressionUUID->"b87c9438-3f1d-4679-a4b0-485382b45694"],
Cell[66222, 1696, 576, 14, 84, "Output",ExpressionUUID->"3231f5fa-cf7d-484e-a226-372f15563aa7"],
Cell[66801, 1712, 339, 7, 84, "Output",ExpressionUUID->"98ae5bf5-468a-4c24-8f9c-35c153461636"],
Cell[67143, 1721, 22309, 380, 84, "Output",ExpressionUUID->"caa00590-5698-4ad9-bc71-0a41827cea19"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[89501, 2107, 219, 4, 41, "Subsection",ExpressionUUID->"0825f7f6-88b0-4127-a4cb-cd85eb5775e7"],
Cell[CellGroupData[{
Cell[89745, 2115, 1329, 39, 128, "Input",ExpressionUUID->"4ff5dcad-87c9-4805-a627-b5152e9c09f0"],
Cell[91077, 2156, 748, 22, 38, "Output",ExpressionUUID->"c1d25bf5-39c4-4b07-85d5-91b4d6206e5e"],
Cell[91828, 2180, 703, 14, 36, "Output",ExpressionUUID->"53a9e52f-f523-4d88-8b24-0a4986a3f1c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92568, 2199, 2828, 81, 209, "Input",ExpressionUUID->"e231b4f0-7753-435a-8414-30ec38f79143"],
Cell[CellGroupData[{
Cell[95421, 2284, 818, 17, 23, "Print",ExpressionUUID->"37118bca-319e-456a-bc3d-299a6cd1f42c"],
Cell[96242, 2303, 489, 12, 23, "Print",ExpressionUUID->"572198ff-ab9e-4311-a17d-fa508f60dc11"],
Cell[96734, 2317, 811, 17, 23, "Print",ExpressionUUID->"8154b27d-b38f-4192-a690-77dc5c52769a"],
Cell[97548, 2336, 487, 12, 23, "Print",ExpressionUUID->"2995fc03-3c85-44b2-9655-81cacd8b8da5"],
Cell[98038, 2350, 748, 17, 23, "Print",ExpressionUUID->"57fc74f3-be44-4081-858c-9e757a5436f6"],
Cell[98789, 2369, 495, 12, 23, "Print",ExpressionUUID->"6cf773ab-05ef-4e84-a73e-0c5699676731"],
Cell[99287, 2383, 783, 18, 23, "Print",ExpressionUUID->"632dd326-3f59-4fe2-abb4-406273922cd2"],
Cell[100073, 2403, 497, 12, 23, "Print",ExpressionUUID->"291230bf-bf00-4d72-97d7-fe1eaef18fa0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[100619, 2421, 399, 10, 32, "Input",ExpressionUUID->"4576addc-f27f-4127-aae1-98c0fc7cc442"],
Cell[101021, 2433, 566, 16, 36, "Output",ExpressionUUID->"2e2309fb-6107-45f9-90b5-daf2a681ba67"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101624, 2454, 624, 15, 55, "Input",ExpressionUUID->"afc44c59-0083-4287-a1ba-663af1e1de81"],
Cell[CellGroupData[{
Cell[102273, 2473, 831, 18, 29, "Print",ExpressionUUID->"04a10d16-d760-4727-8f6b-254d8f49d24a"],
Cell[103107, 2493, 504, 12, 23, "Print",ExpressionUUID->"b3d60f96-05cd-4921-93f0-904870d9a18e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[103660, 2511, 1070, 28, 99, "Input",ExpressionUUID->"43590f8e-8833-4497-928d-d51318649070"],
Cell[CellGroupData[{
Cell[104755, 2543, 810, 17, 23, "Print",ExpressionUUID->"d669cc7a-623c-4dc3-99bb-05d096a89d8c"],
Cell[105568, 2562, 486, 12, 23, "Print",ExpressionUUID->"81e9a9d5-6617-449d-b701-3b8a90f5b156"],
Cell[106057, 2576, 815, 17, 23, "Print",ExpressionUUID->"d28a6833-bd1b-4184-9fa4-931e4050e9e6"],
Cell[106875, 2595, 495, 12, 23, "Print",ExpressionUUID->"88be5520-60e5-40bc-afdc-dc627a7d4867"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[107419, 2613, 212, 4, 55, "Input",ExpressionUUID->"84325c88-ec97-4add-a9a4-ac36e5ca6f90"],
Cell[107634, 2619, 284, 5, 36, "Output",ExpressionUUID->"ff54ea28-98c2-4051-ad9d-a9a3956b57a2"],
Cell[107921, 2626, 283, 5, 36, "Output",ExpressionUUID->"359a6f89-2bbb-423d-8f09-55929525fb46"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108241, 2636, 596, 16, 32, "Input",ExpressionUUID->"00fcf0d2-a669-47f0-b0a2-57383eb4da04"],
Cell[108840, 2654, 397, 10, 36, "Output",ExpressionUUID->"885fe5e8-ed47-4e7b-86fb-b553cf5d33b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109274, 2669, 671, 17, 60, "Input",ExpressionUUID->"93739bf5-6fca-420a-a875-d2d9128f29d1"],
Cell[CellGroupData[{
Cell[109970, 2690, 829, 18, 29, "Print",ExpressionUUID->"d0417e15-b5f3-4a60-9dcf-ffe5d49e11b3"],
Cell[110802, 2710, 494, 12, 23, "Print",ExpressionUUID->"a7b5d534-17ad-40ce-ac22-80b35ad909e1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[111345, 2728, 377, 7, 77, "Input",ExpressionUUID->"47e947d7-45e7-48de-ae4b-82cc8e89302a"],
Cell[111725, 2737, 287, 5, 36, "Output",ExpressionUUID->"fb2d6d4d-6706-4c07-9097-3f31fa341f29"],
Cell[112015, 2744, 284, 5, 36, "Output",ExpressionUUID->"e76a6ff0-70ff-4aa8-ac84-919254256700"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112336, 2754, 300, 5, 32, "Input",ExpressionUUID->"d92591f5-cdce-46c0-b88a-6c435c723bc4"],
Cell[112639, 2761, 295, 4, 36, "Output",ExpressionUUID->"da3c3bde-2b7b-4ff3-ab53-926f33d026ce"]
}, Open  ]],
Cell[112949, 2768, 208, 4, 39, "Text",ExpressionUUID->"5149f85c-2d64-4c9e-95e3-11233b711e11"],
Cell[CellGroupData[{
Cell[113182, 2776, 223, 4, 32, "Input",ExpressionUUID->"a15b507a-44b4-4e1e-9851-260ffd0b18fa"],
Cell[113408, 2782, 336, 7, 36, "Output",ExpressionUUID->"90606b77-c286-4413-a8f0-8bdfa4643cc8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113781, 2794, 288, 6, 32, "Input",ExpressionUUID->"1091d202-23aa-4494-bd11-4c8bec01d059"],
Cell[114072, 2802, 813, 17, 23, "Print",ExpressionUUID->"92c9be72-84cc-4e34-9c95-d26371d185dd"],
Cell[114888, 2821, 288, 4, 36, "Output",ExpressionUUID->"488f2eac-24b6-4642-8567-78313712a881"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[115225, 2831, 159, 3, 59, "Subsection",ExpressionUUID->"c63ae12c-63ca-4c83-9993-af0b66afd024"],
Cell[CellGroupData[{
Cell[115409, 2838, 672, 19, 240, "Input",ExpressionUUID->"3e1264ee-b81d-495d-9186-de7b53d08138"],
Cell[116084, 2859, 446, 9, 84, "Output",ExpressionUUID->"e6b5977a-df67-4e6e-98c8-c4c5d0ead65d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116567, 2873, 2744, 88, 312, "Input",ExpressionUUID->"4f8b7b8a-6ddd-4bcf-95a5-ca120d6eb29d"],
Cell[119314, 2963, 284, 4, 84, "Output",ExpressionUUID->"3b982bfb-73cc-4177-adb3-47649a17f77b"],
Cell[119601, 2969, 283, 4, 84, "Output",ExpressionUUID->"cf534b94-b31e-4f42-b0e7-2f0d9f0ebf00"],
Cell[119887, 2975, 271, 5, 84, "Output",ExpressionUUID->"2a0a9ef4-f2da-42a4-8709-1cbb759e0654"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120195, 2985, 3158, 93, 312, "Input",ExpressionUUID->"3cbfb4c7-a324-4f6f-bdb7-c5348c2b49a8"],
Cell[123356, 3080, 284, 4, 84, "Output",ExpressionUUID->"75cdc85d-e6bd-42e5-b0ee-46ac1d61601f"],
Cell[123643, 3086, 285, 4, 84, "Output",ExpressionUUID->"f94e0c3b-7bb3-4af7-923e-3cfb65f4c023"],
Cell[123931, 3092, 252, 4, 84, "Output",ExpressionUUID->"e974dc1b-69e3-449c-bfd7-028ff7dd8fcf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124220, 3101, 1937, 60, 419, "Input",ExpressionUUID->"46a9eead-2e63-4055-ba3f-b92f855928ff"],
Cell[126160, 3163, 460, 9, 84, "Output",ExpressionUUID->"af76bee2-7169-4ec8-96ec-49019afebfa6"],
Cell[126623, 3174, 339, 7, 84, "Output",ExpressionUUID->"99d4ebd5-6c40-44e4-bcc1-0ff40ccbe950"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[127011, 3187, 205, 4, 41, "Subsection",ExpressionUUID->"53380dc2-fb9b-4e6d-b3ea-94a3c80cb366"],
Cell[CellGroupData[{
Cell[127241, 3195, 1034, 27, 197, "Input",ExpressionUUID->"988e7ba4-e4a6-4bf8-b221-a0b71a3f8897"],
Cell[128278, 3224, 1905, 45, 84, "Output",ExpressionUUID->"85ee1bdb-4fca-4c09-bc84-d995b98300bd"],
Cell[130186, 3271, 2024, 47, 84, "Output",ExpressionUUID->"d604d43a-3db2-46cd-9493-a5e7bc5d29e9"],
Cell[132213, 3320, 2114, 50, 84, "Output",ExpressionUUID->"069543f2-7f66-41a5-b3fa-fcd6dc1670ac"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[134376, 3376, 184, 3, 41, "Subsection",ExpressionUUID->"9dde4153-e737-4976-b29a-545b0bcd65f5"],
Cell[CellGroupData[{
Cell[134585, 3383, 2492, 73, 481, "Input",ExpressionUUID->"7e36ea45-31ab-4a2b-97a2-574359426a48"],
Cell[137080, 3458, 699, 21, 84, "Output",ExpressionUUID->"60d85483-4057-466d-a01e-daeb1fec6a48"],
Cell[137782, 3481, 723, 21, 84, "Output",ExpressionUUID->"5321d823-eb7c-4c88-bb2c-a5293a209cb3"],
Cell[138508, 3504, 2856, 92, 84, "Output",ExpressionUUID->"7229b26a-bbb5-4510-974b-2317abc253a2"],
Cell[141367, 3598, 22314, 380, 84, "Output",ExpressionUUID->"f69cfca8-6234-4c38-bf92-da6f493f026e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163718, 3983, 831, 24, 197, "Input",ExpressionUUID->"1e9d5da9-b9b1-499c-b49c-7b33dee0214b"],
Cell[164552, 4009, 1906, 45, 84, "Output",ExpressionUUID->"08c711b5-0ee0-4e22-b828-02479d581bbf"],
Cell[166461, 4056, 2026, 47, 84, "Output",ExpressionUUID->"bd82256e-d2ef-4e4c-91a5-c229190dc3bd"],
Cell[168490, 4105, 2114, 49, 84, "Output",ExpressionUUID->"c2e951f8-a7c4-4026-a5f3-a78c5e02d743"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


